Where can Gauss--Bonnet scalarization begin in neutron and quark stars, and when do stars carry scalar charge?

In scalar-Gauss-Bonnet gravity, with a coupling $\zeta(\phi)\mathcal G$, the Gauss-Bonnet invariant $\mathcal G$ sources the scalar when $\zeta'(0)\neq0$ and sets the sign of the effective mass squared of its perturbations when $\zeta$ is quadratic, so the surface on which $\mathcal G$ changes sign inside a star organises both the scalar flux and the regions in which spontaneous scalarization can begin. A regular static star with continuous density contains a surface $\Sigma$ on which $\mathcal G$ vanishes whenever its surface density is below half its mean density, and $\Sigma$ is unique when the density profile steepens outward and $p/\rho$ decreases. Neutron-star models without density discontinuities therefore have one, but self-bound stars need not: in the MIT bag model $\mathcal G<0$ inside every stable quark star, for any bag constant. For a quadratic coupling the tachyonic region is then, in a quark star, either the whole interior or the whole exterior, according to the sign of $\zeta''(0)$, whereas in a neutron star it includes part of the interior for either sign. In the Newtonian limit $\Sigma$ lies where $\rho=\bar\rho/2$ in every dimension. Over a whole slice the lapse-weighted integral of $\mathcal G$ equals the lapse-weighted Gauss-Bonnet curvature of space, which vanishes identically in three dimensions, so regular stars carry no scalar charge when $D=4$. Above four dimensions every star, isotropic or anisotropic, carries a scalar monopole given by an interior integral weighted by $\rho+p_r$. Under the radial null energy condition its sign is that of $\zeta'(0)$ for any equation of state, opposite to that of a Schwarzschild-Tangherlini black hole at the same order, and its size relative to the exterior contribution is of first post-Newtonian order.

==> anc/README.txt <==
Ancillary files of arXiv:2611.14212
===================================

Two folders of scripts that recompute every identity and every number in two papers:

  zero_surface/   S. Hansraj, "Where can Gauss-Bonnet scalarization begin in neutron and quark stars?"
                  (the article posted under this arXiv number)
  scalar_charge/  S. Hansraj, "Stellar scalar monopoles from Gauss-Bonnet curvature beyond four dimensions"
                  (the companion Letter)

Each folder has its own README, a python folder (the complete set of checks, run with run_all.py) and a
mathematica folder (an independent implementation of the curvature identities and figures).  Equation,
section, figure and table numbers in each folder are those of the paper it serves.

These scripts were prepared with the assistance of Claude (Anthropic; Claude Opus 5.5 and Claude
Fable 5.2).


==> anc/scalar_charge/README.txt <==
Checks for "Stellar scalar monopoles from Gauss-Bonnet curvature beyond four dimensions"
========================================================================================

These scripts recompute every identity and every number in the Letter from scratch.  The Python checks
print PASS or FAIL with the value computed here beside the value quoted in the Letter; a number passes
when the computed value rounds to the quoted one.  The Mathematica files print the computed values beside
the quoted ones.  Equation, section and figure numbers are those of the Letter; the appendix equation is
(A.1).


1. Python (the complete set)
----------------------------
Needs Python 3.9 or later with numpy, scipy, sympy and mpmath, and matplotlib for the figure:

    pip install numpy scipy sympy mpmath matplotlib

Then, in the python folder:

    python3 run_all.py            (about a minute)
    python3 fig_monopole.py       (writes fig_monopole.pdf, Figure 1)

run_all.py should end with

    check02_integral.py       54 of  54 passed
    check03_scalar.py         20 of  20 passed
    check07_higher.py         25 of  25 passed
    check09_general_static.py  9 of   9 passed
    check10_black_holes.py    25 of  25 passed
    check11_post_newtonian.py 12 of  12 passed
    check12_anisotropic.py    22 of  22 passed
    check13_mass_maxima.py    25 of  25 passed
    All checks: 192 of 192 passed.

The full output goes to python/results.txt.  Each script also runs on its own and starts by printing
what it checks.  The scripts are numbered across both folders of these ancillary files, so some
numbers are absent here.


2. Mathematica
--------------
GB_identities.wl      the identities in spherical symmetry, by brute-force curvature in D = 4, 5, 6: the tt
                      equation and the lapse equation, eq. (13) and its Weyl part, the radial identity
                      eq. (A.1), eq. (5) with G^r_r[gamma], eq. (9) with the radial pressure read off G^r_r,
                      and the d'Alembertian behind eqs. (2) and (3).  Every line prints True, except the one
                      marked "expect False", which shows that isotropy is needed for eq. (13).
GB_figure_charge.wl   redraws Figure 1 and prints beside the quoted values: the first mass maxima of the
                      n = 1 sequences and, for those maximum-mass stars, delta_5, delta_6, the zero surfaces
                      and the four-dimensional cancellation (panel a); delta_D at the first mass maximum and
                      at maximum compactness for the four sequences, and the agreement of Theorem 1 with
                      direct integration of G; the weak-field slopes from the stars and from eq. (12), with
                      the moment M in D = 5 and 6; the algebra of eq. (12); and the black-hole statements.
                      It takes a few minutes.

Run either with Get["/path/to/file.wl"] or by opening it and choosing Run All Code.  The figure goes to a
folder figs_mma next to the file.  The Mathematica files are an independent implementation of the same
computations; if the two ever disagree, the Python output is the reference.  Eq. (5) and the bulk term
for metrics without symmetry, the scalar Lagrangian and the anisotropic stars are checked in Python only.


3. Where each part of the Letter is checked
-------------------------------------------
Section 1     eq. (1): the scalar Lagrangian, its field equation and the sign conventions
                                                                        check03_scalar.py
Section 2     eq. (2), the flux eq. (3), the charge eq. (4)              check03_scalar.py
Section 3     eq. (5) for the metric (7), symbolically, and for static metrics with no symmetry, in
              D = 4, 5, 6, at random points to 40 digits, with a control that fails; the bulk term as
              -2 E^t_t, E^a_b the Gauss-Bonnet tensor                    check02_integral.py,
                                                                        check09_general_static.py
              the vanishing of G[gamma] in three dimensions, so Q = 0 in four dimensions
                                                                        check02_integral.py
              black holes: 4 kappa oint R_H dA and 16 pi kappa chi(H)  check10_black_holes.py
Section 4     the spatial Gauss-Bonnet density as a total derivative, eq. (8), eq. (9) for arbitrary y
              and Z, the integration by parts and its boundary terms behind Theorem 1, eq. (10)
                                                                        check02_integral.py
              eq. (9) with the radial pressure from the curvature alone, and Theorem 1 for anisotropic
              stars                                                     check12_anisotropic.py
              the black-hole I_inf and the sign of its charge           check10_black_holes.py
Section 5     eq. (11) and the sign of Q                                check03_scalar.py
              eq. (12): the algebra, M = 1/(D+1) for uniform density, the slopes -0.40, -1.03, -0.88,
              -3.56 from the moment M, and M increasing with n in D = 5, 6
                                                                        check11_post_newtonian.py
              delta_D along the polytropic sequences, Theorem 1 against direct integration of G, the
              weak-field slopes from the stars, delta_D at maximum compactness
                                                                        check07_higher.py
              the first mass maxima (p_c/rho_c = 0.42, 0.45, 0.47 for n = 1 in D = 4, 5, 6) and
              delta_D there                                             check13_mass_maxima.py
Section 6     eq. (13), the invariant inside a perfect-fluid star, and the zero surface: derived and
              checked with the companion paper, folder zero_surface (check01_invariant.py, where it is
              eq. (4)); here eq. (13) enters the stellar integrals, GB_identities.wl checks it against
              the curvature of the metric, and check12_anisotropic.py shows that it fails without
              isotropy
              Figure 1(a): one zero of G in each maximum-mass star, on which I(r) is smallest
                                                                        check13_mass_maxima.py
Figure 1      fig_monopole.py (Python) and GB_figure_charge.wl (Mathematica)
Appendix A    eq. (5), symbolically for the metric (7) and numerically without symmetry
                                                                        check02_integral.py,
                                                                        check09_general_static.py
              A.1: eq. (A.1), the four-dimensional I(r), the regular centre, the cancellation, the rr and
              tt equations behind eq. (9), the anisotropic stars        check02_integral.py,
                                                                        check12_anisotropic.py
              A.2: the black-hole bulk and horizon terms                check10_black_holes.py
              A.3: the post-Newtonian limit and the Lane-Emden moments  check11_post_newtonian.py
              A.4: the numerical method (30 values of sigma per sequence, Brent's method, 1e-10
              agreement)                                                check07_higher.py,
                                                                        check13_mass_maxima.py


4. Method
---------
Units G = c = 1.  Polytropes are Tooper's, p = K rho^(1+1/n) with rho the total energy density,
rho_c = 1 and sigma = p_c/rho_c = K rho_c^(1/n).  At fixed K lengths scale as rho_c^(-1/2), so the mass
along a sequence is proportional to mu sigma^(-n(D-3)/2), while u_R and delta_D are unchanged; the first
maximum of that function, where radial stability is lost, and the maximum of u_R are located by bounded
Brent minimisation (golden-section search in Mathematica).  The TOV equations in D dimensions are
integrated outward from the regular-centre series, with the mean density rhobar integrated directly,
rhobar' = (D-1)(rho - rhobar)/r.  Python uses the 8th-order Runge-Kutta scheme DOP853 at relative
tolerance 1e-11; Mathematica uses NDSolve at PrecisionGoal 13.  Along each star two integrals are
integrated with the structure equations: J, the interior integral of Theorem 1, and K, the direct
integral of G from eq. (13).  Zeros of G are bracketed on a grid of 4000 points and refined with
Brent's method.  The anisotropic stars have rho = rho_c (1 - r^2/R^2) and p_t - p_r = beta rho_c r^2/R^2
(beta = 0.05 and -0.3, u_R = 0.2) and are integrated inward from p_r(R) = 0; there G is computed from the
curvature of the metric, through y'' and so through p_t.  The symbolic checks compute Christoffel symbols,
the Riemann tensor and the invariants directly from the metric with sympy, set the angles to fixed values
after differentiation, and repeat the curvature checks at a second set of angles; check09 works
numerically, with mpmath at 50 digits, for metrics in which the lapse and a diagonal spatial metric are
unrelated functions of all spatial coordinates.


5. Points of detail
-------------------
* The weak-field slopes of delta_D (-0.40, -1.03, -0.88, -3.56) are the limits as sigma -> 0,
  computed at sigma = 1e-5.  At sigma = 1e-3, the first point of each sequence, the ratio
  delta_D/u_R is -0.402, -1.036, -0.878 and -3.571.
* For D = 6, n = 1.5 the compactness maximum is interior and very flat (p_c/rho_c = 0.481); delta_D
  changes by about 0.006 per 0.0025 in p_c/rho_c there, so its value, -1.039, is quoted to two digits.
* The anisotropic stars agree with Theorem 1 to 5e-15 to 5e-14 of I_ext here; the check allows 1e-12
  for differences in rounding between machines.


==> anc/scalar_charge/mathematica/GB_figure_charge.wl <==
(* ::Package:: *)

(* ::Title:: *)
(*Figure 1 and the scalar-charge numbers of "Stellar scalar monopoles from Gauss-Bonnet curvature beyond four dimensions"*)


(* ::Text:: *)
(*This file redraws Figure 1 (fig_monopole.pdf) and recomputes the charge numbers the paper quotes from stellar models:*)
(*delta_D = I_inf/I_ext along the polytropic sequences at fixed K, its values at the first mass maximum and at maximum*)
(*compactness, its weak-field slopes, the post-Newtonian moment of eq. (12), and the agreement of Theorem 1, eq. (10),*)
(*with direct integration of G.*)
(*The last two sections check the algebra of eq. (12) and the black-hole statements symbolically.*)
(*Units G = c = 1 and rho_c = 1.  Polytropes are of Tooper type, p = K rho^(1+1/n) with rho the total energy density,*)
(*and sigma = p_c/rho_c.  Run it with  Get["/path/to/GB_figure_charge.wl"]  from any notebook, or open the file and*)
(*choose Run All Code.  The figure is written to the folder figs_mma next to this file.  Every block prints the values*)
(*quoted in the paper beside the values just computed.  The whole file takes a few minutes.*)


(* ::Section:: *)
(*Setup*)


$dir = Which[
   StringQ[$InputFileName] && $InputFileName =!= "", DirectoryName[$InputFileName],
   $FrontEnd =!= Null, Quiet[Check[NotebookDirectory[], Directory[]]],
   True, Directory[]];
$figdir = FileNameJoin[{$dir, "figs_mma"}];
If[! DirectoryQ[$figdir], CreateDirectory[$figdir]];

save[name_String, g_] := (Export[FileNameJoin[{$figdir, name}], g]; Print["  wrote ", name]);
check[label_String, computed_, paper_String] :=
  Print["  ", label, ":  computed ", NumberForm[computed, 5], "   quoted ", paper];


(* ::Subsection:: *)
(*Colours, line styles, markers and plot defaults (as in GB_figures_zero_surface.wl)*)


hex[s_String] := RGBColor @@ (FromDigits[#, 16]/255. & /@
     {StringTake[s, {2, 3}], StringTake[s, {4, 5}], StringTake[s, {6, 7}]});
{ink, ink2, muted, hair} = hex /@ {"#0b0b0b", "#52514e", "#898781", "#c3c2b7"};
{cBlue, cOrange} = hex /@ {"#2a78d6", "#eb6834"};

(* line styles 1..6: solid, dashed, dash-dot, dotted, dash-dot-dot, long dash; dash lengths scale with the line width *)
dashPattern[k_Integer, lw_] := lw {{}, {3.7, 1.6}, {6.4, 1.6, 1., 1.6}, {1., 1.65},
     {5., 1.5, 1., 1.5, 1., 1.5}, {8., 2.}}[[k]];
sty[col_, k_Integer: 1, lw_: 1.6] :=
  Directive[col, AbsoluteThickness[lw], AbsoluteDashing[dashPattern[k, lw]]];
dotted[col_, lw_: 0.9] := Directive[col, AbsoluteThickness[lw], AbsoluteDashing[{1., 1.6} lw]];

it[s_String] := Style[s, Italic];
ring[col_, pt_, size_: 7] := {col, AbsolutePointSize[size], Point[pt],
   White, AbsolutePointSize[size - 2.6], Point[pt]};
vline[x_, {y0_, y1_}, col_: muted, lw_: 0.6] := {col, AbsoluteThickness[lw], Line[{{x, y0}, {x, y1}}]};
label[txt_, pt_, off_: {-1, 0}, size_: 8, col_: ink2] := Text[Style[txt, size, col], pt, off];
legend[styles_, labels_, pos_] := Placed[LineLegend[styles, labels,
    LegendMarkerSize -> {30, 11}, LegendLayout -> "Column",
    LabelStyle -> Directive[FontFamily -> "Times", FontSize -> 8, ink]], pos];
panel[g_, title_String] := Labeled[g, Style[title, 9.5, FontFamily -> "Times", ink], {{Top, Left}}];

SetOptions[ListLinePlot,
  Frame -> {{True, False}, {True, False}}, Axes -> False,
  FrameStyle -> Directive[ink2, AbsoluteThickness[0.6]],
  FrameTicksStyle -> Directive[ink2, FontSize -> 8.5],
  LabelStyle -> Directive[FontFamily -> "Times", FontSize -> 9.5, ink],
  PlotRangePadding -> None];


(* ::Section:: *)
(*Polytropes in D dimensions*)


(* ::Text:: *)
(*Metric y^2 dt^2 - dr^2/Z - r^2 dOmega_(D-2)^2 with Z = 1 - u and u = 16 pi r^2 rbar/((D-2)(D-1)).  The mean density rbar*)
(*is integrated directly, rbar' = (D-1)(rho - rbar)/r, so that it stays accurate near the centre.  The lapse obeys*)
(*(ln y)' = (16 pi p r^2 + (D-2)(D-3) u)/(2 (D-2) r Z), and rho = theta^n, p = sigma theta^(n+1) with*)
(*theta' = -(1 + sigma theta)(ln y)'/(sigma (n + 1)).  Along the star we integrate, with the unnormalised lapse,*)
(*J = Int r^(D-4) u^2 (rho + p) y Z^(-3/2) dr, the integral of Theorem 1, and K = Int G y r^(D-2)/Sqrt[Z] dr, the direct*)
(*integral of G from eq. (13).  Both are divided by fixed scales built from the length al^(-1/2) of the centre series, so*)
(*that the absolute tolerance does not limit their relative accuracy.  The integration starts at 10^-4 of that length from the*)
(*regular-centre series theta = 1 - al r^2.  At PrecisionGoal 13 Theorem 1 and direct integration agree to about 5e-11*)
(*of I_ext.  With c = Sqrt[Z(R)]/y(R), mu = u(R) R^(D-3) and Omega the area of the unit (D-2)-sphere:*)
(*I_ext = Omega (D-2)^2 (D-3) mu^2/R^(D-1),  I_inf = -8 pi (D-3)(D-4) Omega c J  (eqs. 8-10),*)
(*I(r) = Omega c K(r) inside the star and I(r) = I(R) + I_ext (1 - (R/r)^(D-1)) outside.*)


omega[d_] := 2 Pi^((d - 1)/2)/Gamma[(d - 1)/2];
cD[d_] := 256 Pi^2 (d - 3)/(d - 1);
kD[d_] := 2 (d - 1)/(d - 2);

polyD[dim_Integer, n_?NumericQ, sig_?NumericQ, rmax_: 400.] := Module[
   {al, ell, r0, sJ, sK, rbF, tF, lyF, jF, kF, R, uR, c, mu, om, iext,
    rb, tt, ly, jj, kk, rr, rhoE, prE, uE, zE, nupE, gE},
   al = (1 + sig) 8 Pi (sig + (dim - 3)/(dim - 1))/(2 (dim - 2) sig (n + 1));
   ell = 1/Sqrt[al]; r0 = 1.*^-4 ell;
   sJ = ell^(dim - 3) (16 Pi ell^2/((dim - 2) (dim - 1)))^2;
   sK = cD[dim] ell^(dim - 1);
   rhoE = Max[tt[rr], 0]^n; prE = sig Max[tt[rr], 0]^(n + 1);
   uE = 16 Pi rr^2 rb[rr]/((dim - 2) (dim - 1)); zE = 1 - uE;
   nupE = (16 Pi prE rr^2 + (dim - 2) (dim - 3) uE)/((dim - 2) rr zE);
   gE = cD[dim] ((rb[rr] - rhoE)^2 - rhoE (rhoE + kD[dim] prE));
   {rbF, tF, lyF, jF, kF} = NDSolveValue[{
      rb'[rr] == (dim - 1) (rhoE - rb[rr])/rr,
      tt'[rr] == -(1 + sig Max[tt[rr], 0]) nupE/(2 sig (n + 1)),
      ly'[rr] == nupE/2,
      jj'[rr] == rr^(dim - 4) uE^2 (rhoE + prE) Exp[ly[rr]]/zE^(3/2)/sJ,
      kk'[rr] == gE Exp[ly[rr]] rr^(dim - 2)/Sqrt[zE]/sK,
      rb[r0] == 1 - n al (dim - 1)/(dim + 1) r0^2, tt[r0] == 1 - al r0^2,
      ly[r0] == 0, jj[r0] == 0, kk[r0] == 0,
      WhenEvent[tt[rr] < 0, "StopIntegration"]},
     {rb, tt, ly, jj, kk}, {rr, r0, rmax},
     PrecisionGoal -> 13, AccuracyGoal -> 16, MaxSteps -> Infinity];
   R = rbF["Domain"][[1, 2]];
   uR = 16 Pi R^2 rbF[R]/((dim - 2) (dim - 1));
   c = Sqrt[1 - uR]/Exp[lyF[R]]; mu = uR R^(dim - 3); om = omega[dim];
   iext = om (dim - 2)^2 (dim - 3) mu^2/R^(dim - 1);
   <|"D" -> dim, "n" -> n, "sigma" -> sig, "R" -> R, "uR" -> uR, "mu" -> mu, "Iext" -> iext,
     "Iinf" -> -8 Pi (dim - 3) (dim - 4) om c sJ jF[R],
     "IR" -> om c sK kF[R],
     "I" -> Function[x, om c sK kF[x]],
     "G" -> Function[x, With[{t = Max[tF[x], 0]},
        cD[dim] ((rbF[x] - t^n)^2 - t^n (t^n + kD[dim] sig t^(n + 1)))]]|>];

(* zeros of a function on [a, b]: sign changes on a grid of npts intervals, then Brent's method *)
zeros[f_, a_?NumericQ, b_?NumericQ, npts_: 4000] := Module[{xs, vs, idx, z},
   xs = Table[a + (b - a) k/npts, {k, 0, npts}]; vs = f /@ xs;
   idx = Flatten[Position[Sign[Most[vs]] Sign[Rest[vs]], -1]];
   Table[z /. FindRoot[f[z], {z, xs[[i]], xs[[i + 1]]}, Method -> "Brent"], {i, idx}]];

(* Sequences at fixed K.  With rho_c = 1 the runs are labelled by sigma = p_c/rho_c = K rho_c^(1/n); lengths scale as
   rho_c^(-1/2), so at fixed K the mass parameter is proportional to mu sigma^(-n(D-3)/2), while u_R and delta_D do not
   change.  goldenMax maximises a function of one variable on [a, b] by golden-section search. *)
goldenMax[f_, a0_?NumericQ, b0_?NumericQ, tol_: 1.*^-7] := Module[{a = a0, b = b0, g = (Sqrt[5.] - 1)/2, c, d, fc, fd},
   c = b - g (b - a); d = a + g (b - a); fc = f[c]; fd = f[d];
   While[b - a > tol,
    If[fc > fd,
     b = d; d = c; fd = fc; c = b - g (b - a); fc = f[c],
     a = c; c = d; fc = fd; d = a + g (b - a); fd = f[d]]];
   (a + b)/2];
seqGrid[n_] := Exp[Subdivide[Log[1.*^-3], Log[n/(n + 1.)], 29]];
massK[dim_Integer, n_?NumericQ, s_?NumericQ] := With[{st = polyD[dim, n, s]}, st["mu"] s^(-n (dim - 3)/2)];
(* first maximum of the mass at fixed K: the first decrease on the grid brackets it *)
firstMassMax[dim_Integer, n_?NumericQ] := Module[{sig = seqGrid[n], m, k, br},
   m = massK[dim, n, #] & /@ sig;
   k = SelectFirst[Range[Length[sig] - 1], m[[#]] > m[[# + 1]] &, 0];
   br = Which[
     k > 0, {sig[[Max[k - 1, 1]]], sig[[k + 1]]},
     massK[dim, n, sig[[-1]] (1 - 1.*^-4)] > m[[-1]], {sig[[-2]], sig[[-1]]},
     True, $Failed];
   If[br === $Failed, $Failed, Exp[goldenMax[massK[dim, n, Exp[#]] &, Log[br[[1]]], Log[br[[2]]]]]]];
(* maximum of the compactness: the causal end, or an interior maximum refined by golden section *)
compMax[dim_Integer, n_?NumericQ] := Module[{sig = seqGrid[n], u, k},
   u = polyD[dim, n, #]["uR"] & /@ sig;
   k = First[Ordering[u, -1]];
   If[k == Length[sig], sig[[-1]],
    Exp[goldenMax[polyD[dim, n, Exp[#]]["uR"] &, Log[sig[[k - 1]]], Log[sig[[k + 1]]]]]]];


(* ::Section:: *)
(*Figure 1(a): I(r)/I_ext for the maximum-mass n = 1 polytrope in D = 4, 5, 6*)


(* ::Text:: *)
(*Circles: the zero surfaces, which are the minima of I(r), where the flux is largest.  Dotted lines: the limits at infinity,*)
(*0 for D = 4 and delta_D = I_inf/I_ext above.*)


colD = <|4 -> ink2, 5 -> cBlue, 6 -> cOrange|>;
sigA = Table[firstMassMax[dim, 1.], {dim, {4, 5, 6}}];
check["n = 1: p_c/rho_c at the first mass maximum at fixed K, in D = 4, 5, 6", sigA, "0.42, 0.45, 0.47"];
starsA = MapThread[polyD[#1, 1., #2] &, {{4, 5, 6}, sigA}];
dataA = Table[Module[{R = st["R"], ie = st["Iext"], dim = st["D"], xs, xe, ins, outs, z},
    xs = Subdivide[1.*^-3, 1., 800]; xe = Subdivide[1., 3.2, 300];
    ins = Table[st["I"][x R]/ie, {x, xs}];
    outs = Table[st["IR"]/ie + 1 - x^(1 - dim), {x, xe}];
    z = zeros[st["G"][# R] &, 1.*^-3, 1 - 1.*^-9];
    <|"D" -> dim, "in" -> Transpose[{xs, ins}], "out" -> Transpose[{xe, outs}], "z" -> z,
      "Iz" -> st["I"][First[z] R]/ie, "xmin" -> xs[[First[Ordering[ins, 1]]]],
      "delta" -> st["Iinf"]/ie, "IR" -> st["IR"]/ie, "uR" -> st["uR"]|>], {st, starsA}];

Print["Figure 1(a), the maximum-mass n = 1 polytropes:"];
Do[With[{d = dataA[[k]]},
   check["D = " <> ToString[d["D"]] <> ": u_R, zero surface r0/R, minimum of I(r) at r/R (grid of 800)",
    {d["uR"], First[d["z"]], d["xmin"]}, "the minimum of I lies on the zero surface"];
   check["D = " <> ToString[d["D"]] <> ": I(R)/I_ext, delta_D = I_inf/I_ext, and I(R)/I_ext + 1 by direct integration",
    {d["IR"], d["delta"], d["IR"] + 1},
    {"delta_4 = 0, so the direct total vanishes", "delta_5 = -0.20", "delta_6 = -0.26"}[[k]]]], {k, 3}];

Module[{styles, names, g},
  styles = Table[sty[colD[d["D"]], 1, 1.6], {d, dataA}];
  names = Table[If[d["D"] == 4, Row[{it["D"], " = 4,  \[RightArrow] 0"}],
     Row[{it["D"], " = ", d["D"], ",  \[RightArrow] ", Subscript[Style["\[Delta]", Italic], d["D"]], " = ",
       NumberForm[d["delta"], {3, 2}]}]], {d, dataA}];
  g = ListLinePlot[Flatten[Table[{d["in"], d["out"]}, {d, dataA}], 1],
    PlotStyle -> Flatten[Table[{sty[colD[d["D"]], 1, 1.6], sty[colD[d["D"]], 1, 1.6]}, {d, dataA}]],
    PlotRange -> {{0, 3.2}, {-2.15, 0.12}},
    Prolog -> Table[{dotted[colD[d["D"]], 0.8], Line[{{0, d["delta"]}, {3.2, d["delta"]}}]}, {d, dataA}],
    Epilog -> {vline[1, {-2.15, 0.12}, hair],
      Table[ring[colD[d["D"]], {First[d["z"]], d["Iz"]}, 7], {d, dataA}],
      label[Row[{it["r"], " = ", it["R"]}], {1.04, -2.05}, {-1, 0}, 8, muted]},
    FrameLabel -> {Row[{it["r"], "/", it["R"]}],
      Row[{it["I"], "(", it["r"], ") / ", Subscript[it["I"], "ext"]}]},
    PlotLegends -> legend[styles, names, {{0.97, 0.06}, {1, 0}}],
    ImageSize -> 330, AspectRatio -> 0.62];
  figA = panel[g, "(a)"]];


(* ::Section:: *)
(*Figure 1(b): delta_D against compactness, with the post-Newtonian slopes*)


(* ::Text:: *)
(*n = 1 and 1.5 in D = 5 and 6, with 30 values of sigma log-spaced from 10^-3 to the causal value n/(n+1), as in Section 5.*)
(*Each row holds u_R, delta_D = I_inf/I_ext, the difference |I_inf - (I(R) + I_ext)|/I_ext between Theorem 1 and direct*)
(*integration of G, the number of zeros of G inside the star, and sigma.  The curves stop at the compactness maximum;*)
(*dots mark the first mass maximum at fixed K, beyond which (pale) the stars are radially unstable.*)
(*Post-Newtonian slopes, eq. (12): delta_D = -(D-4)(D-1)/(2(D-2)) M u_R with M = Int_0^1 x^D rho rbar^2/rbar_R^3 dx for the*)
(*Lane-Emden profile in d = D - 1 space dimensions.  The moment is integrated along the profile,*)
(*W' = xi^D theta^n (d theta'/xi)^2, so that M = W(xi1)/(xi1^(D+1) rbar_R^3) with rbar_R = -d theta'(xi1)/xi1.*)


specB = {{5, 1.}, {5, 1.5}, {6, 1.}, {6, 1.5}};
labelsB = {"D = 5, n = 1", "D = 5, n = 1.5", "D = 6, n = 1", "D = 6, n = 1.5"};
seqB = Table[Table[Module[{st = polyD[sp[[1]], sp[[2]], sg]},
      {st["uR"], st["Iinf"]/st["Iext"], Abs[st["Iinf"] - st["IR"] - st["Iext"]]/st["Iext"],
       Length[zeros[st["G"][# st["R"]] &, 1.*^-3, 1 - 1.*^-9]], sg}],
     {sg, seqGrid[sp[[2]]]}], {sp, specB}];
(* the first mass maximum and the compactness maximum of each sequence: {sigma, u_R, delta_D} *)
massMaxB = Table[With[{s = firstMassMax[sp[[1]], sp[[2]]]},
     With[{st = polyD[sp[[1]], sp[[2]], s]}, {s, st["uR"], st["Iinf"]/st["Iext"]}]], {sp, specB}];
compMaxB = Table[With[{s = compMax[sp[[1]], sp[[2]]]},
     With[{st = polyD[sp[[1]], sp[[2]], s]}, {s, st["uR"], st["Iinf"]/st["Iext"]}]], {sp, specB}];

leMoment[n_?NumericQ, dim_Integer] := Module[{d = dim - 1, th, w, x, x0 = 1.*^-6, thF, wF, xi1, rbR},
   {thF, wF} = NDSolveValue[{th''[x] + (d - 1) th'[x]/x + Max[th[x], 0]^n == 0,
      w'[x] == x^dim Max[th[x], 0]^n (d th'[x]/x)^2,
      th[x0] == 1 - x0^2/(2 d), th'[x0] == -x0/d, w[x0] == 0,
      WhenEvent[th[x] < 0, "StopIntegration"]},
     {th, w}, {x, x0, 400}, PrecisionGoal -> 13, AccuracyGoal -> 15, MaxSteps -> Infinity];
   xi1 = thF["Domain"][[1, 2]];
   rbR = -d thF'[xi1]/xi1;
   wF[xi1]/(xi1^(dim + 1) rbR^3)];
pnSlope[n_, dim_] := -(dim - 4) (dim - 1)/(2 (dim - 2)) leMoment[n, dim];
slopesPN = Table[pnSlope[sp[[2]], sp[[1]]], {sp, specB}];

Print["Figure 1(b) and the numbers of Section 5:"];
quotedMass = {"-0.20", "-0.16", "-0.26", "-0.13"};
quotedMax = {"-0.21", "-0.73", "-0.27", "-1.04"};
quotedSlope = {"-0.40", "-1.03", "-0.88", "-3.56"};
Do[
  check[labelsB[[j]] <> ": p_c/rho_c, u_R and delta_D at the first mass maximum", massMaxB[[j]], quotedMass[[j]]];
  check[labelsB[[j]] <> ": p_c/rho_c, u_R and delta_D at maximum compactness (unstable branch)", compMaxB[[j]],
   quotedMax[[j]]];
  Print["    zeros of G per star along the sequence: ", Union[seqB[[j, All, 4]]]], {j, 4}];
check["Theorem 1 against direct integration: largest difference along the four sequences, in units of I_ext",
  Max[seqB[[All, All, 3]]], "1e-10"];
Do[Module[{sp = specB[[j]], s5, s6},
   s5 = With[{st = polyD[sp[[1]], sp[[2]], 1.*^-5]}, st["Iinf"]/st["Iext"]/st["uR"]];
   s6 = With[{st = polyD[sp[[1]], sp[[2]], 1.*^-6]}, st["Iinf"]/st["Iext"]/st["uR"]];
   check[labelsB[[j]] <> ": weak-field slope delta_D/u_R from the stars at sigma = 1e-5", s5, quotedSlope[[j]]];
   check[labelsB[[j]] <> ": post-Newtonian slope from eq. (12), and the stars at sigma = 1e-6",
    {slopesPN[[j]], s6}, "agree to five digits"];
   Print["    relative difference ", ScientificForm[Abs[s6/slopesPN[[j]] - 1], 2], ";  below 5e-5: ",
    Abs[s6/slopesPN[[j]] - 1] < 5.*^-5]], {j, 4}];
Do[Module[{ms = Table[leMoment[n, dim], {n, {0.5, 1., 1.5, 2.}}]},
   check["D = " <> ToString[dim] <> ": the moment M for n = 0.5, 1, 1.5, 2 (uniform density gives 1/" <>
     ToString[dim + 1] <> ")", ms, "increases with central condensation"];
   Print["    increasing in n and above 1/", dim + 1, ": ",
    (And @@ Thread[Most[ms] < Rest[ms]]) && First[ms] > 1/(dim + 1)]], {dim, {5, 6}}];

Module[{styles, names, pts, stable, unstable, pn, dots, g},
  styles = {sty[cBlue, 1, 1.6], sty[cBlue, 2, 1.6], sty[cOrange, 1, 1.6], sty[cOrange, 2, 1.6]};
  (* points {sigma, u_R, delta_D} along each sequence up to the compactness maximum, with both maxima included *)
  pts = Table[SortBy[DeleteDuplicatesBy[Join[
        Select[seqB[[j, All, {5, 1, 2}]], #[[1]] <= compMaxB[[j, 1]] &], {massMaxB[[j]], compMaxB[[j]]}], First],
      First], {j, 4}];
  stable = Table[Prepend[Select[pts[[j]], #[[1]] <= massMaxB[[j, 1]] &][[All, {2, 3}]], {0., 0.}], {j, 4}];
  unstable = Table[Select[pts[[j]], #[[1]] >= massMaxB[[j, 1]] &][[All, {2, 3}]], {j, 4}];
  pn = Table[{dotted[{cBlue, cBlue, cOrange, cOrange}[[j]], 0.8],
     Line[{{0, 0}, {compMaxB[[j, 2]], slopesPN[[j]] compMaxB[[j, 2]]}}]}, {j, 4}];
  dots = Table[{{cBlue, cBlue, cOrange, cOrange}[[j]], AbsolutePointSize[5], Point[massMaxB[[j, {2, 3}]]]}, {j, 4}];
  names = {Row[{it["D"], " = 4"}], Row[{it["D"], " = 5, ", it["n"], " = 1"}],
    Row[{it["D"], " = 5, ", it["n"], " = 1.5"}], Row[{it["D"], " = 6, ", it["n"], " = 1"}],
    Row[{it["D"], " = 6, ", it["n"], " = 1.5"}], "post-Newtonian"};
  g = ListLinePlot[Join[{{{0, 0}, {0.36, 0}}}, stable, unstable],
    PlotStyle -> Join[{sty[ink2, 1, 1.6]}, styles, Directive[#, Opacity[0.35]] & /@ styles],
    PlotRange -> {{0, 0.36}, {-1.25, 0.06}},
    Epilog -> {pn, dots},
    FrameLabel -> {Row[{"compactness ", Subscript[it["u"], it["R"]], " = 1 \:2212 ", it["Z"], "(", it["R"], ")"}],
      Row[{Subscript[Style["\[Delta]", Italic], it["D"]], " = ", Subscript[it["I"], "\[Infinity]"], " / ",
        Subscript[it["I"], "ext"]}]},
    PlotLegends -> legend[Join[{sty[ink2, 1, 1.6]}, styles, {dotted[ink2, 0.8]}], names, {{0.03, 0.03}, {0, 0}}],
    ImageSize -> 330, AspectRatio -> 0.62];
  figB = panel[g, "(b)"]];

save["fig_monopole.pdf", Column[{figA, figB}, Spacings -> 1.2, Alignment -> Left]];


(* ::Section:: *)
(*The algebra of eq. (12)*)


(* ::Text:: *)
(*With y, Z -> 1 and p << rho the integral of Theorem 1 is I_inf = -8 pi (D-3)(D-4) Omega Int_0^R r^(D-4) u^2 rho dr.  With*)
(*r = R x, rho = rbar_R a(x), rbar = rbar_R b(x) and u = 16 pi r^2 rbar/((D-2)(D-1)) it becomes the expression iinf below,*)
(*with M = Int_0^1 x^D a b^2 dx; dividing by I_ext with mu = u_R R^(D-3) gives eq. (12).*)


Module[{dd, rr, rbR, om, mm, iinf, ue, mue, iex, xx},
  iinf = -8 Pi (dd - 3) (dd - 4) om (16 Pi/((dd - 2) (dd - 1)))^2 rr^(dd + 1) rbR^3 mm;
  ue = 16 Pi rr^2 rbR/((dd - 2) (dd - 1)); mue = ue rr^(dd - 3);
  iex = om (dd - 2)^2 (dd - 3) mue^2/rr^(dd - 1);
  Print["  eq. (12): I_inf/I_ext = -(D-4)(D-1)/(2(D-2)) M u_R at leading order: ",
   Simplify[iinf/iex + (dd - 4) (dd - 1)/(2 (dd - 2)) mm ue == 0, Assumptions -> {rr > 0, rbR > 0, dd > 4}]];
  Print["  uniform density: M = Int_0^1 x^D dx = 1/(D+1): ",
   Simplify[Integrate[xx^dd, {xx, 0, 1}, Assumptions -> dd > 0] == 1/(dd + 1)]]];


(* ::Section:: *)
(*Black holes: the bulk and horizon terms, and the sign of the charge*)


(* ::Text:: *)
(*Schwarzschild-Tangherlini, Z = y^2 = 1 - mu/r^(D-3) with horizon r_h = mu^(1/(D-3)).  The direct integral of G outside the*)
(*horizon, the bulk term of the radial identity, eq. (A.1), and its horizon term 4 kappa oint R_H dA, which add up to the*)
(*direct value; on the horizon G^r_r[gamma] = -R_H/2; in four dimensions the horizon term is 16 pi kappa chi(H), chi = 2.*)
(*The direct value is positive, so by eq. (4) the black-hole charge has the sign opposite to zeta'(0).*)


Do[Module[{rr, rh, mu, zz, uu, yy, rbar, om = omega[dim], direct, bulk, surf, kap, rH, grr},
   mu = rh^(dim - 3); zz = 1 - mu/rr^(dim - 3); uu = 1 - zz; yy = Sqrt[zz];
   rbar = (dim - 2) (dim - 1) uu/(16 Pi rr^2);
   direct = om Integrate[rr^(dim - 2) cD[dim] rbar^2, {rr, rh, Infinity}, Assumptions -> rh > 0];
   bulk = (dim - 2) (dim - 3) (dim - 4) om (Limit[rr^(dim - 5) uu^2, rr -> Infinity] - (rr^(dim - 5) uu^2 /. rr -> rh));
   surf = 4 (dim - 2) (dim - 3) om Limit[rr^(dim - 4) Sqrt[zz] uu D[yy, rr], rr -> rh, Direction -> "FromAbove"];
   kap = D[zz, rr]/2 /. rr -> rh;
   rH = (dim - 2) (dim - 3)/rh^2;
   grr = -(dim - 2) (dim - 3) uu/(2 rr^2) /. rr -> rh;
   Print["  D = ", dim, ":  I_inf = Omega (D-2)^2 (D-3) mu^2/r_h^(D-1) and positive: ",
    Simplify[direct == om (dim - 2)^2 (dim - 3) mu^2/rh^(dim - 1), rh > 0] && Simplify[direct > 0, rh > 0],
    ";  bulk + horizon = direct: ", Simplify[bulk + surf == direct, rh > 0],
    ";  horizon term = 4 kappa R_H Omega r_h^(D-2): ", Simplify[surf == 4 kap rH om rh^(dim - 2), rh > 0],
    ";  G^r_r[gamma] = -R_H/2 on the horizon: ", Simplify[grr == -rH/2, rh > 0],
    If[dim == 4, ";  horizon term = 16 pi kappa chi with chi = 2: " <>
      ToString[Simplify[surf == 16 Pi kap 2, rh > 0]], ""]]],
  {dim, {4, 5, 6, 7}}];

Print["Done.  The figure is in ", $figdir];


==> anc/scalar_charge/mathematica/GB_identities.wl <==
(* ::Package:: *)

(* ::Title:: *)
(*Symbolic checks for "Stellar scalar monopoles from Gauss-Bonnet curvature beyond four dimensions"*)
(*Equation numbers refer to that paper.*)


(* ::Text:: *)
(*Brute-force curvature of the static metric (7),  ds^2 = y(r)^2 dt^2 - dr^2/Z(r) - r^2 dOmega_(D-2)^2,*)
(*and of its Riemannian slice metric gamma = dr^2/Z + r^2 dOmega_(D-2)^2, for arbitrary y(r), Z(r).*)
(*Checks, in D = 4, 5, 6:  the tt equation and the lapse equation;  eq. (13) and its Weyl part for an isotropic fluid;*)
(*the radial identity, eq. (A.1);  the static decomposition, eq. (5), with G^r_r[gamma];*)
(*eq. (9), used in the proof of Theorem 1;  the d'Alembertian behind eqs. (2) and (3).*)
(*Each line prints True when the identity holds.  Run with  Get["/path/to/GB_identities.wl"]  or Run All Code.*)
(*On the sphere we use x_k = cos(theta_k) for the polar angles and an azimuth ph, so every expression is rational;*)
(*the x_k are set to xval after differentiation, and the invariants do not depend on the value (change xval to check).*)


ClearAll[r, t, ph, y, Z, w, phi];
dims = {4, 5, 6};
xval = 1/2;


(* curvature of a diagonal metric g (list of diagonal entries) in coordinates X:
   returns {inverse diagonal, Ricci diagonal R_aa, Ricci scalar, Kretschmann, R_ab R^ab} *)
curvature[g_List, X_List, angRules_List] := Module[{n = Length[X], gi, Gam, Rm, Ric, Rs, K, Ric2, gS, giS, a, b, c, d, e},
   gi = 1/g;
   Gam = Table[gi[[a]] (If[a == b, D[g[[a]], X[[c]]], 0] + If[a == c, D[g[[a]], X[[b]]], 0] -
         If[b == c, D[g[[b]], X[[a]]], 0])/2, {a, n}, {b, n}, {c, n}];
   Rm = Table[D[Gam[[a, d, b]], X[[c]]] - D[Gam[[a, c, b]], X[[d]]] +
       Sum[Gam[[a, c, e]] Gam[[e, d, b]] - Gam[[a, d, e]] Gam[[e, c, b]], {e, n}], {a, n}, {b, n}, {c, n}, {d, n}] /. angRules;
   gS = g /. angRules; giS = 1/gS;
   K = Sum[Rm[[a, b, c, d]]^2 gS[[a]] giS[[b]] giS[[c]] giS[[d]], {a, n}, {b, n}, {c, n}, {d, n}];
   Ric = Table[Sum[Rm[[a, b, a, b]], {a, n}], {b, n}];
   Rs = Sum[giS[[b]] Ric[[b]], {b, n}];
   Ric2 = Sum[(giS[[b]] Ric[[b]])^2, {b, n}];
   {giS, Ric, Rs, K, Ric2}];

(* the (D-2)-sphere of radius r: coordinates x_1..x_(D-3) (x = cos theta) and ph; diagonal entries *)
sphere[dim_, xs_List] := Module[{f = Table[r^2 (Times @@ (1 - Take[xs, k - 1]^2)), {k, Length[xs]}]},
   Append[f/(1 - xs^2), r^2 (Times @@ (1 - xs^2))]];

zeroQ[e_] := Expand[Numerator[Together[e]]] === 0;


(* ::Section:: *)
(*Spacetime: the tt equation and eq. (13)*)


Do[Module[{th, sph, g, X, giS, Ric, Rs, K, Ric2, GB, Gtt, Grr, Gth, rho, p, pt, rb, u, cD, kD, w2, sol, iso},
   th = Table[Symbol["x" <> ToString[k]], {k, dim - 3}];
   sph = sphere[dim, th];
   g = Join[{y[r]^2, -1/Z[r]}, -sph];
   X = Join[{t, r}, th, {ph}];
   {giS, Ric, Rs, K, Ric2} = curvature[g, X, Thread[th -> xval]];
   GB = K - 4 Ric2 + Rs^2;
   Gtt = giS[[1]] Ric[[1]] - Rs/2; Grr = giS[[2]] Ric[[2]] - Rs/2; Gth = giS[[3]] Ric[[3]] - Rs/2;
   rho = Gtt/(8 Pi); p = -Grr/(8 Pi); pt = -Gth/(8 Pi);
   u = 1 - Z[r];
   rb = (dim - 2) (dim - 1) u/(16 Pi r^2);
   cD = 256 Pi^2 (dim - 3)/(dim - 1); kD = 2 (dim - 1)/(dim - 2);
   Print["D = ", dim, ":  the tt equation, rhobar is the mean density: ",
    zeroQ[D[r^(dim - 1) rb, r] - (dim - 1) r^(dim - 2) rho]];
   Print["D = ", dim, ":  lapse equation (ln y)' = (16 Pi p r^2 + (D-2)(D-3)u)/(2(D-2) r Z): ",
    zeroQ[y'[r]/y[r] - (16 Pi p r^2 + (dim - 2) (dim - 3) u)/(2 (dim - 2) r Z[r])]];
   sol = First[Solve[Together[pt - p] == 0, y''[r]]];
   iso[e_] := zeroQ[e /. sol];
   Print["D = ", dim, ":  eq. (13) for an isotropic fluid: ",
    iso[GB - cD ((rb - rho)^2 - rho (rho + kD p))]];
   Print["D = ", dim, ":  Weyl part C^2 = c_D (rhobar - rho)^2: ",
    iso[K - 4 Ric2/(dim - 2) + 2 Rs^2/((dim - 1) (dim - 2)) - cD (rb - rho)^2]];
   Print["D = ", dim, ":  without isotropy eq. (13) fails (expect False): ",
    zeroQ[GB - cD ((rb - rho)^2 - rho (rho + kD p))]]],
  {dim, dims}];


(* ::Section:: *)
(*The radial identity (eq. A.1), the static decomposition (eq. 5), eq. (9), and the scalar*)


(* Z = w^2 with w > 0, so that sqrt(Z) = w and every expression is rational *)
Do[Module[{th, sph, g, X, giS, Ric, Rs, K, Ric2, GB, gamma, gGi, gRic, gRs, gK, gRic2, gGB, Grr,
    u, sqrtg, div, lhs, t1, t2, rho, p, phi, box, sq},
   th = Table[Symbol["x" <> ToString[k]], {k, dim - 3}];
   sph = sphere[dim, th];
   X = Join[{t, r}, th, {ph}];
   g = Join[{y[r]^2, -1/w[r]^2}, -sph];
   {giS, Ric, Rs, K, Ric2} = curvature[g, X, Thread[th -> xval]];
   GB = K - 4 Ric2 + Rs^2;
   u = 1 - w[r]^2;
   lhs = r^(dim - 2) GB y[r]/w[r];
   t1 = (dim - 2) (dim - 3) (dim - 4) D[r^(dim - 5) u^2, r] y[r]/w[r];
   t2 = -4 (dim - 2) (dim - 3) D[r^(dim - 4) w[r] u y'[r], r];
   Print["D = ", dim, ":  eq. (A.1), the radial identity: ", zeroQ[lhs - t1 - t2]];
   gamma = Join[{1/w[r]^2}, sph];
   {gGi, gRic, gRs, gK, gRic2} = curvature[gamma, Join[{r}, th, {ph}], Thread[th -> xval]];
   gGB = gK - 4 gRic2 + gRs^2;
   Grr = gGi[[1]] gRic[[1]] - gRs/2;
   sqrtg = r^(dim - 2)/w[r];
   div = D[sqrtg w[r]^2 Grr y'[r], r]/sqrtg;
   Print["D = ", dim, ":  eq. (5), N G_D = N G[gamma] + 8 D_i(G^ij D_j N): ", zeroQ[y[r] GB - y[r] gGB - 8 div]];
   Print["D = ", dim, ":  G^r_r[gamma] = -(D-2)(D-3)u/(2r^2): ", zeroQ[Grr + (dim - 2) (dim - 3) u/(2 r^2)]];
   rho = (giS[[1]] Ric[[1]] - Rs/2)/(8 Pi); p = -(giS[[2]] Ric[[2]] - Rs/2)/(8 Pi);
   Print["D = ", dim, ":  eq. (9), (y/sqrt Z)' = 8 Pi r (rho + p_r) y/((D-2) Z^(3/2)) with p_r = -G^r_r/(8 Pi), any tangential pressure: ",
    zeroQ[D[y[r]/w[r], r] - 8 Pi r (rho + p) y[r]/((dim - 2) w[r]^3)]];
   (* sqrt|g| = (y r^(D-2)/sqrt Z) times an angular factor that does not depend on r and cancels *)
   sq = y[r] r^(dim - 2)/w[r];
   box = D[sq (-w[r]^2) D[phi[r], r], r]/sq;
   Print["D = ", dim, ":  box phi = -(sqrt Z/(y r^(D-2))) (y r^(D-2) sqrt Z phi')': ",
    zeroQ[box + (w[r]/(y[r] r^(dim - 2))) D[y[r] r^(dim - 2) w[r] D[phi[r], r], r]]]],
  {dim, dims}];

Print["Done."];


==> anc/scalar_charge/python/check02_integral.py <==
"""Sections 2-4 and Appendix A.1 (static decomposition, radial identity, Theorem 1), symbolically.

From a brute-force curvature computation of the metric (7) and of the slice metric
gamma = dr^2/Z + r^2 dOmega_{D-2}^2, for arbitrary y(r), Z(r) and D = 4, 5, 6:
  * the radial identity, eq. (A.1), and its four-dimensional case r^2 G_4 y/sqrt Z = -8 (sqrt(Z) u y')';
  * eq. (5), N G_D = N G[gamma] + 8 D_i(G^ij[gamma] D_j N), with G^r_r[gamma] = -(D-2)(D-3)u/(2r^2),
    and the identification of the two terms of eq. (A.1);
  * the four-dimensional I(r) of Appendix A.1, from the D = 4 case of eq. (A.1) and the field equations, and the
    boundary term at a regular centre and at infinity;
  * eq. (9), (y/sqrt Z)' = 8 pi r (rho + p) y/((D-2) Z^(3/2)), and the integration by parts that
    gives Theorem 1, eq. (10);
  * the exterior: G_D = c_D rhobar^2 for Schwarzschild-Tangherlini, I_ext, and the four-dimensional
    cancellation I(R) + I_ext = 0 (Appendix A.1).
"""
import sympy as sp
from symbolic import r, y, Z, spacetime, slice_metric, to_symbols
from report import holds, summary

pi = sp.pi


def zero(expr):
    e = sp.together(to_symbols(expr))
    return sp.simplify(sp.expand(sp.numer(e))) == 0


def Omega(D):
    return 2*pi**sp.Rational(D - 1, 2)/sp.gamma(sp.Rational(D - 1, 2))


def main():
    print(__doc__)
    for D in (4, 5, 6):
        u = 1 - Z
        for angle in (sp.pi/3, sp.pi/4):
            tag = f"D = {D}, angles = {angle}"
            S = spacetime(D, angle)
            lhs = r**(D - 2)*S['GB']*y/sp.sqrt(Z)
            term1 = (D - 2)*(D - 3)*(D - 4)*sp.diff(r**(D - 5)*u**2, r)*y/sp.sqrt(Z)
            term2 = -4*(D - 2)*(D - 3)*sp.diff(r**(D - 4)*sp.sqrt(Z)*u*sp.diff(y, r), r)
            holds(f"eq. (A.1), radial identity for arbitrary y, Z  [{tag}]", zero((lhs - term1 - term2)*sp.sqrt(Z)))
            if D == 4:
                holds(f"D = 4 case of eq. (A.1): r^2 G_4 y/sqrt Z = -8 (sqrt(Z) u y')'  [{tag}]",
                      zero((lhs + 8*sp.diff(sp.sqrt(Z)*u*sp.diff(y, r), r))*sp.sqrt(Z)))
            G = slice_metric(D, angle)
            sqrtg = r**(D - 2)/sp.sqrt(Z)                      # sqrt(gamma) without the angular factor
            div = sp.diff(sqrtg*(Z*G['Grr_mixed'])*sp.diff(y, r), r)/sqrtg   # D_i(G^ij D_j N), G^rr = Z G^r_r
            holds(f"eq. (5), N G_D = N G[gamma] + 8 D_i(G^ij[gamma] D_j N)  [{tag}]",
                  zero((y*S['GB'] - y*G['GB'] - 8*div)*sp.sqrt(Z)))
            holds(f"G^r_r[gamma] = -(D-2)(D-3)u/(2 r^2)  [{tag}]",
                  zero(G['Grr_mixed'] + (D - 2)*(D - 3)*u/(2*r**2)))
            holds(f"first term of eq. (A.1) = sqrt(gamma) N G[gamma]  [{tag}]", zero((term1 - sqrtg*y*G['GB'])*sp.sqrt(Z)))
            holds(f"second term of eq. (A.1) = 8 sqrt(gamma) D_i(G^ij D_j N)  [{tag}]", zero((term2 - 8*sqrtg*div)*sp.sqrt(Z)))
        if D == 4:
            holds("D = 4: the Gauss-Bonnet density of the three-dimensional slice vanishes identically",
                  zero(slice_metric(4)['GB']))
        # field equations, used below: rho and p from the curvature
        S = spacetime(D)
        rho = S['Gtt']/(8*pi)
        p = -S['Grr']/(8*pi)
        holds(f"eq. (9): (y/sqrt Z)' = 8 pi r (rho + p) y/((D-2) Z^(3/2))  [D = {D}]",
              zero((sp.diff(y/sp.sqrt(Z), r) - 8*pi*r*(rho + p)*y/((D - 2)*Z**sp.Rational(3, 2)))*Z**2))
        # integration by parts: -(D-2)(D-3)(D-4) r^(D-5) u^2 (y/sqrt Z)' equals the integrand behind eq. (10)
        ibp = -(D - 2)*(D - 3)*(D - 4)*r**(D - 5)*u**2*sp.diff(y/sp.sqrt(Z), r)
        eq13 = -8*pi*(D - 3)*(D - 4)*r**(D - 4)*u**2*(rho + p)*y/Z**sp.Rational(3, 2)
        holds(f"eq. (10): the integrand after integrating eq. (8) by parts  [D = {D}]", zero((ibp - eq13)*Z**2))
    # eq. (A.1) for D = 4: the four-dimensional integral; the boundary term at the centre and at infinity
    m, pp, rr, M = sp.symbols('m p r M', positive=True)
    u4 = 2*m/rr
    Z4 = 1 - u4
    yv = sp.Symbol('y', positive=True)
    y1 = yv*(m + 4*pi*rr**3*pp)/(rr**2*Z4)                       # 4D lapse equation
    first = -4*2*1*Omega(4)*rr**0*sp.sqrt(Z4)*u4*y1
    holds("the D = 4 case of eq. (A.1) integrates to I(r) = -32 pi sqrt(Z) u y' = 32 pi sqrt(Z)(Z-1) y'",
          sp.simplify(-4*2*1*Omega(4)*sp.sqrt(Z4)*u4 - 32*pi*sp.sqrt(Z4)*(Z4 - 1)) == 0)
    holds("Appendix A.1: I(r) = -64 pi (y/sqrt Z) m (m + 4 pi r^3 p)/r^3 in four dimensions",
          sp.simplify(first + 64*pi*yv/sp.sqrt(Z4)*m*(m + 4*pi*rr**3*pp)/rr**3) == 0)
    a, b = sp.symbols('a b', positive=True)
    for D in (4, 5, 6):
        # regular centre: u = a r^2 + ..., y' = b r + ...  =>  r^(D-4) sqrt(Z) u y' = O(r^(D-1))
        lead = sp.limit(rr**(D - 4)*sp.sqrt(1 - a*rr**2)*a*rr**2*b*rr/rr**(D - 1), rr, 0)
        holds(f"regular centre: r^(D-4) sqrt(Z) u y' = O(r^(D-1)), so u y' = O(r^3) for D = 4  [D = {D}]", lead == a*b)
        # exterior: Z = y^2 = 1 - mu/r^(D-3)
        mu = sp.Symbol('mu', positive=True)
        Ze = 1 - mu/rr**(D - 3)
        ye = sp.sqrt(Ze)
        holds(f"Theorem 1: the boundary terms r^(D-4) sqrt(Z) u y' and r^(D-5) u^2 vanish at infinity  [D = {D}]",
              sp.limit(rr**(D - 4)*sp.sqrt(Ze)*(1 - Ze)*sp.diff(ye, rr), rr, sp.oo) == 0
              and sp.limit(rr**(D - 5)*(1 - Ze)**2, rr, sp.oo) == 0)
        # exterior curvature from the metric equals c_D rhobar^2 (Section 6), with rhobar the mean density
        S = spacetime(D)
        cD = 256*pi**2*sp.Integer(D - 3)/(D - 1)
        rb_ext = (D - 2)*(D - 1)*mu/(16*pi*r**(D - 1))
        Zext = 1 - mu/r**(D - 3)
        GBext = to_symbols(S['GB']).subs({sp.Symbol('Y2', real=True): sp.diff(sp.sqrt(Zext), r, 2),
                                          sp.Symbol('Y1', real=True): sp.diff(sp.sqrt(Zext), r),
                                          sp.Symbol('Y0', real=True): sp.sqrt(Zext),
                                          sp.Symbol('Z2', real=True): sp.diff(Zext, r, 2),
                                          sp.Symbol('Z1', real=True): sp.diff(Zext, r),
                                          sp.Symbol('Z0', positive=True): Zext})
        holds(f"exterior: G_D of Schwarzschild-Tangherlini = c_D rhobar^2  [D = {D}]",
              sp.simplify(GBext - cD*rb_ext**2) == 0)
        R = sp.Symbol('R', positive=True)
        Iext = Omega(D)*sp.integrate(cD*rb_ext.subs(r, rr)**2*rr**(D - 2), (rr, R, sp.oo))
        holds(f"I_ext = Omega (D-2)^2 (D-3) mu^2/R^(D-1)  [D = {D}]",
              sp.simplify(Iext - Omega(D)*(D - 2)**2*(D - 3)*mu**2/R**(D - 1)) == 0)
        if D == 4:
            I_R = (-64*pi*m**2/rr**3).subs({m: M, rr: R})            # I(r) of Appendix A.1 at r = R, y = sqrt Z, p = 0
            holds("D = 4: I(R) = -64 pi M^2/R^3 is cancelled by I_ext (mu = 2M)",
                  sp.simplify(I_R + Iext.subs(mu, 2*M)) == 0)
    return summary("check02_integral")


if __name__ == "__main__":
    main()


==> anc/scalar_charge/python/check03_scalar.py <==
"""Sections 1, 2 and 5, eqs. (1)-(4) and (11): the scalar of scalar-Gauss-Bonnet gravity on the star.

  * conventions: under g -> -g (our signature (+,-,...,-) to Silva et al.'s (-,+,...,+)) the
    d'Alembertian changes sign and G does not, so box(phi) = zeta' G here is box(phi) = -zeta' G there;
  * for a quadratic coupling the effective mass squared of perturbations is -zeta''(0) G;
  * for a static phi(r) on the metric (7), box(phi) = -(1/N) D_i(N D^i phi) with D_i the covariant
    derivative of gamma, so box(phi) = zeta'(0) G_D becomes D_i(N D^i phi) = -zeta'(0) N G_D, eq. (2);
  * eq. (3): the divergence theorem over B_r gives Omega r^(D-2) y sqrt(Z) phi' = -zeta'(0) I(r);
  * the four-dimensional phi' = 16 zeta'(0) m (m + 4 pi r^3 p)/(r^5 Z), which falls off as r^-5;
  * eqs. (4) and (11) for the charge Q, and its sign;
  * eq. (1): the Euler-Lagrange equation of the scalar sector (1/2) g^{ab} phi_a phi_b + zeta(phi) G,
    signature (+,-,...,-), is box(phi) = zeta'(phi) G (static phi(r) on the metric, G an arbitrary function).
"""
import sympy as sp
from symbolic import r, y, Z, spacetime, curvature, _angles, _sphere_factors
from report import holds, summary

pi = sp.pi


def box_static(D, sign=1):
    """d'Alembertian of phi(r) for the metric sign*(1)."""
    th = _angles(D)
    sph = _sphere_factors(D, th)
    gdiag = [sign*y**2, -sign/Z] + [-sign*f for f in sph]
    phi = sp.Function('phi')(r)
    sqrtg = y*r**(D - 2)/sp.sqrt(Z)*sp.prod([sp.sin(th[k - 1])**(D - 2 - k) for k in range(1, D - 2)])
    return sp.diff(sqrtg*(1/gdiag[1])*sp.diff(phi, r), r)/sqrtg, phi


def main():
    print(__doc__)
    # conventions
    th = _angles(4)
    sph = _sphere_factors(4, th)
    t_ = sp.Symbol('t')
    g_plus = [y**2, -1/Z] + [-f for f in sph]
    GB_plus = curvature(g_plus, [t_, r, *th], {a: sp.pi/3 for a in th})[5]
    GB_minus = curvature([-x for x in g_plus], [t_, r, *th], {a: sp.pi/3 for a in th})[5]
    holds("G is unchanged under g -> -g (D = 4)", sp.simplify(GB_plus - GB_minus) == 0)
    bp, phi = box_static(4, +1)
    bm, _ = box_static(4, -1)
    holds("box changes sign under g -> -g, so box(phi) = zeta' G here is box(phi) = -zeta' G in (-,+,+,+)",
          sp.simplify(bp + bm) == 0)
    # effective mass: plane wave in a region of constant G
    w, k, z2, G0 = sp.symbols('omega k zeta2 G0', real=True)
    tt, x = sp.symbols('t x', real=True)
    wave = sp.exp(-sp.I*w*tt + sp.I*k*x)
    box_flat = sp.diff(wave, tt, 2) - sp.diff(wave, x, 2)             # signature (+,-,-,-)
    disp = sp.solve(sp.Eq(sp.simplify((box_flat - z2*G0*wave)/wave), 0), w**2)
    holds("box(dphi) = zeta''(0) G dphi gives omega^2 = k^2 - zeta''(0) G: effective mass^2 = -zeta''(0) G",
          sp.simplify(disp[0] - (k**2 - z2*G0)) == 0, f"omega^2 = {disp[0]}")
    for D in (4, 5, 6):
        box, phi = box_static(D)
        target = -(sp.sqrt(Z)/(y*r**(D - 2)))*sp.diff(y*r**(D - 2)*sp.sqrt(Z)*sp.diff(phi, r), r)
        holds(f"box(phi) = -(sqrt Z/(y r^(D-2))) (y r^(D-2) sqrt Z phi')'  [D = {D}]", sp.simplify(box - target) == 0)
        # D_i(N D^i phi) on gamma = dr^2/Z + r^2 dOmega^2: (sqrt Z/r^(D-2)) (r^(D-2)/sqrt Z * y * Z phi')'
        divN = (sp.sqrt(Z)/r**(D - 2))*sp.diff(r**(D - 2)/sp.sqrt(Z)*y*Z*sp.diff(phi, r), r)
        holds(f"box(phi) = -(1/N) D_i(N D^i phi) for static phi  [D = {D}]", sp.simplify(box + divN/y) == 0)
        # divergence theorem: d/dr of the flux Omega r^(D-2) y sqrt(Z) phi' equals the volume integrand
        flux = r**(D - 2)*y*sp.sqrt(Z)*sp.diff(phi, r)
        holds(f"eq. (3): d/dr [r^(D-2) y sqrt(Z) phi'] = (r^(D-2)/sqrt Z) D_i(N D^i phi)  [D = {D}]",
              sp.simplify(sp.diff(flux, r) - r**(D - 2)/sp.sqrt(Z)*divN) == 0)
    # four-dimensional phi'
    m, p, rr, zp, M, Q, Om, ID, de, mu, R, Dd = sp.symbols('m p r zeta1 M Q Omega I_D delta mu R D', positive=True)
    Z4 = 1 - 2*m/rr
    yv = sp.Symbol('y', positive=True)
    I4 = -64*pi*yv/sp.sqrt(Z4)*m*(m + 4*pi*rr**3*p)/rr**3
    php = -zp*I4/(4*pi*rr**2*yv*sp.sqrt(Z4))
    holds("D = 4: phi' = 16 zeta'(0) m (m + 4 pi r^3 p)/(r^5 Z)",
          sp.simplify(php - 16*zp*m*(m + 4*pi*rr**3*p)/(rr**5*Z4)) == 0)
    ext = sp.series(16*zp*M**2/(rr**5*(1 - 2*M/rr)), rr, sp.oo, 8).removeO()
    lowest = min(sp.Poly(ext.subs(rr, 1/x), x).monoms())[0]
    holds("D = 4 exterior: phi' starts at r^-5, so phi has no 1/r monopole at this order",
          lowest == 5, f"phi' = {sp.series(16*zp*M**2/(rr**5*(1 - 2*M/rr)), rr, sp.oo, 7)}")
    # eq. (4): phi ~ -Q/r^(D-3) => phi' ~ (D-3) Q/r^(D-2); with y sqrt(Z) -> 1, the flux gives Q
    Qsol = sp.solve(sp.Eq(Om*(Dd - 3)*Q, -zp*ID), Q)[0]
    holds("eq. (4): Q = -zeta'(0) I_inf/((D-3) Omega)", sp.simplify(Qsol + zp*ID/((Dd - 3)*Om)) == 0)
    Iext = Om*(Dd - 2)**2*(Dd - 3)*mu**2/R**(Dd - 1)
    holds("eq. (11): Q = -zeta'(0) delta_D (D-2)^2 mu^2/R^(D-1) with delta_D = I_inf/I_ext",
          sp.simplify(Qsol.subs(ID, de*Iext) + zp*de*(Dd - 2)**2*mu**2/R**(Dd - 1)) == 0)
    holds("sign: delta_D < 0 (Theorem 1) gives Q with the sign of zeta'(0)",
          sp.sign((Qsol.subs(ID, -sp.Symbol('a', positive=True)*Iext)/zp).subs(Dd, 5)) == 1)
    # the scalar sector of the Lagrangian behind eq. (1)
    from sympy.calculus.euler import euler_equations
    zeta_f = sp.Function('zeta')
    G_f = sp.Function('G')(r)
    for D in (4, 5, 6):
        ph = sp.Function('phi')(r)
        w = y*r**(D - 2)/sp.sqrt(Z)                           # sqrt(-g), radial factor
        lag = (sp.Rational(1, 2)*(-Z)*sp.diff(ph, r)**2 + zeta_f(ph)*G_f)*w
        el = euler_equations(lag, ph, r)[0].lhs
        box = sp.diff(w*(-Z)*sp.diff(ph, r), r)/w
        holds(f"eq. (1): the Euler-Lagrange equation of (1/2) grad(phi)^2 + zeta(phi) G is box(phi) = zeta'(phi) G  [D = {D}]",
              sp.simplify((el - w*(sp.diff(zeta_f(ph), ph)*G_f - box)).doit()) == 0)
    return summary("check03_scalar")


if __name__ == "__main__":
    main()


==> anc/scalar_charge/python/check07_higher.py <==
"""Section 5, with Theorem 1, eq. (11) and Figure 1(b): polytropes in D = 5, 6.

  * n = 1 and 1.5 in D = 5 and 6, 30 values of sigma log-spaced from 1e-3 to n/(n+1): each star has
    exactly one zero of G, the zero surface of Section 6;
  * Theorem 1, as I_inf from eqs. (8)-(10), agrees with direct integration of G_D over the
    interior plus I_ext, and I_inf < 0;
  * eq. (11), delta_D = I_inf/I_ext: weak-field slopes (sigma -> 0) -0.40, -1.03 (D = 5) and -0.88, -3.56 (D = 6), values at the
    compactness maximum -0.21, -0.73, -0.27, -1.04; |delta| < 1/3 for n = 1, about 3/4 (D = 5) and
    above 1 (D = 6) for n = 1.5.
"""
import numpy as np
from stars import Polytrope
from report import quoted, holds, summary

SPECS = [(5, 1.0, -0.40, -0.21), (5, 1.5, -1.03, -0.73), (6, 1.0, -0.88, -0.27), (6, 1.5, -3.56, -1.04)]


def main():
    print(__doc__)
    worst_agree = 0.0
    for D, n, slope_q, max_q in SPECS:
        rows = []
        for sig in np.geomspace(1e-3, n/(n + 1), 30):
            st = Polytrope(D, n, sig)
            rows.append(dict(sig=sig, u=st.uR, delta=st.I_D/st.I_ext, nz=len(st.zeros()),
                             agree=abs(st.I_D - st.I_total_direct)/st.I_ext, neg=st.I_D < 0))
        worst_agree = max(worst_agree, max(x['agree'] for x in rows))
        tag = f"D = {D}, n = {n:g}"
        holds(f"{tag}: exactly one zero in each of the 30 stars", all(x['nz'] == 1 for x in rows))
        holds(f"{tag}: I_inf < 0 for every star (Theorem 1)", all(x['neg'] for x in rows))
        k = int(np.argmax([x['u'] for x in rows]))
        # weak-field slope: delta_D/u_R as sigma -> 0 (converged to 0.1% by sigma = 1e-4)
        weak = [Polytrope(D, n, sg) for sg in (1e-5, 1e-4)]
        sl = [w.I_D/w.I_ext/w.uR for w in weak]
        quoted(f"{tag}: weak-field slope, delta_D/u_R at sigma = 1e-5", sl[0], slope_q, 2)
        holds(f"{tag}: delta_D is linear in u_R at weak field (delta_D/u_R at sigma = 1e-4 and 1e-5 agree to 0.1%)",
              abs(sl[1] - sl[0]) < 1e-3*abs(sl[0]), f"{sl[1]:.4f} and {sl[0]:.4f}; at sigma = 1e-3 it is {rows[0]['delta']/rows[0]['u']:.4f}")
        quoted(f"{tag}: delta_D at the compactness maximum (u_R = {rows[k]['u']:.4f})", rows[k]['delta'], max_q, 2)
        dmax = max(abs(x['delta']) for x in rows[:k + 1])
        if n == 1.0:
            holds(f"{tag}: |delta_D| stays below 1/3 up to the compactness maximum", dmax < 1/3, f"largest |delta| = {dmax:.3f}")
        elif D == 5:
            holds(f"{tag}: |delta_D| reaches about three quarters", 0.70 <= dmax <= 0.80, f"largest |delta| = {dmax:.3f}")
        else:
            holds(f"{tag}: |delta_D| exceeds 1 (the remainder exceeds the exterior contribution)", dmax > 1, f"largest |delta| = {dmax:.3f}")
    holds("Theorem 1 and direct integration of G_D agree to 1e-10 of I_ext along all four sequences",
          worst_agree < 1e-10, f"largest difference {worst_agree:.1e} of I_ext")
    return summary("check07_higher")


if __name__ == "__main__":
    main()


==> anc/scalar_charge/python/check09_general_static.py <==
"""The static decomposition, eq. (5), without spherical symmetry (Appendix A).

For a static metric ds^2 = N^2 dt^2 - gamma_ij dx^i dx^j the claim is

    N G = N G[gamma] + 8 D_i( G^ij[gamma] D_j N ) = N G[gamma] + 8 G^ij[gamma] D_i D_j N,

with G the Gauss-Bonnet density of the spacetime, G[gamma] and G^ij[gamma] the Gauss-Bonnet density and
Einstein tensor of gamma, and D_i its covariant derivative; the two forms are equal because
D_i G^ij = 0 (contracted Bianchi identity).  The second form is checked here with no symmetry at all:
N and a diagonal gamma are given explicit, unrelated functions of every spatial coordinate (in three
dimensions any metric can be put in diagonal form locally), the curvature is computed by brute force,
and both sides are evaluated at random points to 50 digits.  D = 4, 5, 6.  A control with the
coefficient 8 replaced by 7 must fail.

The same metrics also check the statement of Appendix A that the bulk term is G[gamma] = -2 E^t_t,
with E^a_b = 2(R R^a_b - 2 R^a_c R^c_b - 2 R^{ac}_{bd} R^d_c + R^{ac}_{de} R^{de}_{bc}) - delta^a_b G/2 the
Gauss-Bonnet tensor of the spacetime, which is the form of the bulk term in Kolekar and Padmanabhan's
static split.  In D = 4 both sides vanish identically.
"""
import random
import sympy as sp
import mpmath as mp
from report import holds, summary

mp.mp.dps = 50


def riemann_at(g, X, pt):
    """Riemann R^a_bcd, full Ricci and scalar of the diagonal metric g at the point pt (numbers)."""
    n = len(X)
    gi = [1/ga for ga in g]
    Gam = [[[0]*n for _ in range(n)] for _ in range(n)]
    for a in range(n):
        for b in range(n):
            for c in range(b, n):
                v = 0
                if a == b:
                    v += sp.diff(g[a], X[c])
                if a == c:
                    v += sp.diff(g[a], X[b])
                if b == c:
                    v -= sp.diff(g[b], X[a])
                Gam[a][b][c] = Gam[a][c][b] = gi[a]*v/2
    num = lambda e: mp.mpf(sp.N(sp.sympify(e).subs(pt), 60)) if e != 0 else mp.mpf(0)
    GamN = [[[num(Gam[a][b][c]) for c in range(n)] for b in range(n)] for a in range(n)]
    dGam = [[[[num(sp.diff(Gam[a][b][c], X[e])) if Gam[a][b][c] != 0 else mp.mpf(0) for e in range(n)]
              for c in range(n)] for b in range(n)] for a in range(n)]
    R = {}
    for a in range(n):
        for b in range(n):
            for c in range(n):
                for d in range(n):
                    R[(a, b, c, d)] = (dGam[a][d][b][c] - dGam[a][c][b][d]
                                       + sum(GamN[a][c][e]*GamN[e][d][b] - GamN[a][d][e]*GamN[e][c][b] for e in range(n)))
    gN = [num(ga) for ga in g]
    giN = [1/x for x in gN]
    Ric = [[sum(R[(a, b, a, d)] for a in range(n)) for d in range(n)] for b in range(n)]
    Rs = sum(giN[b]*Ric[b][b] for b in range(n))
    K = sum(R[(a, b, c, d)]**2*gN[a]*giN[b]*giN[c]*giN[d] for a in range(n) for b in range(n) for c in range(n) for d in range(n))
    Ric2 = sum(Ric[b][d]**2*giN[b]*giN[d] for b in range(n) for d in range(n))
    return dict(GB=K - 4*Ric2 + Rs**2, Ric=Ric, Rs=Rs, g=gN, gi=giN, Gam=GamN, R=R)


def gauss_bonnet_tensor_tt(S):
    """E^t_t of the Gauss-Bonnet tensor for the diagonal metric whose curvature is S (index 0 is t),
    and the sum of the absolute values of its terms, used as the scale of the comparison."""
    n = len(S['g'])
    gi, R = S['gi'], S['R']
    up = lambda a, c, d, e: gi[c]*R[(a, c, d, e)]                         # R^{ac}_{de}
    ric = [[gi[a]*S['Ric'][a][b] for b in range(n)] for a in range(n)]     # R^a_b
    t1 = S['Rs']*ric[0][0]
    t2 = sum(ric[0][c]*ric[c][0] for c in range(n))
    t3 = sum(up(0, c, 0, d)*ric[d][c] for c in range(n) for d in range(n))
    t4 = sum(up(0, c, d, e)*up(d, e, 0, c) for c in range(n) for d in range(n) for e in range(n))
    return (2*(t1 - 2*t2 - 2*t3 + t4) - S['GB']/2,
            2*(abs(t1) + 2*abs(t2) + 2*abs(t3) + abs(t4)) + abs(S['GB'])/2)


def residuals(D, seed, npts=3):
    rnd = random.Random(seed)
    k = D - 1
    xs = sp.symbols(f'x1:{k + 1}', real=True)
    t = sp.Symbol('t')
    c = lambda: sp.Rational(rnd.randint(-9, 9), 10)
    N = 1 + sum(c()*x for x in xs) + sum(c()*xs[i]*xs[(i + 1) % k] for i in range(k)) + c()*xs[0]**2*xs[-1]
    gam = [1 + sum(c()*x**2 for x in xs) + c()*xs[i]*xs[(i + 2) % k] + c()*sp.sin(xs[(i + 1) % k])
           for i in range(k)]
    out = []
    for _ in range(npts):
        pt = {x: sp.Rational(rnd.randint(-30, 30), 100) for x in xs}
        S = riemann_at([N**2] + [-gg for gg in gam], [t, *xs], pt)
        Y = riemann_at(gam, list(xs), pt)
        Nv = mp.mpf(sp.N(N.subs(pt), 60))
        dN = [mp.mpf(sp.N(sp.diff(N, x).subs(pt), 60)) for x in xs]
        ddN = [[mp.mpf(sp.N(sp.diff(N, xi, xj).subs(pt), 60)) for xj in xs] for xi in xs]
        hess = [[ddN[i][j] - sum(Y['Gam'][m][i][j]*dN[m] for m in range(k)) for j in range(k)] for i in range(k)]
        Gup = [[Y['gi'][i]*Y['gi'][j]*(Y['Ric'][i][j] - (Y['g'][i] if i == j else 0)*Y['Rs']/2) for j in range(k)]
               for i in range(k)]
        term = sum(Gup[i][j]*hess[i][j] for i in range(k) for j in range(k))
        scale = abs(Nv*S['GB']) + abs(8*term) + abs(Nv*Y['GB'])
        Ett, Escale = gauss_bonnet_tensor_tt(S)
        bulk_scale = 2*Escale + abs(Y['GB'])
        out.append(((Nv*S['GB'] - Nv*Y['GB'] - 8*term)/scale, (Nv*S['GB'] - Nv*Y['GB'] - 7*term)/scale,
                    (-2*Ett - Y['GB'])/bulk_scale, abs(Y['GB'])/bulk_scale))
    return out


def main():
    print(__doc__)
    for D in (4, 5, 6):
        res = residuals(D, seed=D)
        worst = max(abs(x[0]) for x in res)
        control = min(abs(x[1]) for x in res)
        holds(f"D = {D}: N G = N G[gamma] + 8 G^ij D_i D_j N for a static metric with no symmetry",
              worst < mp.mpf(10)**-40, f"largest relative residual at 3 random points {mp.nstr(worst, 3)}")
        holds(f"D = {D}: control with 7 in place of 8 fails", control > mp.mpf(10)**-6,
              f"smallest relative residual {mp.nstr(control, 3)}")
        bulk = max(abs(x[2]) for x in res)
        size = min(x[3] for x in res)
        note = ("both sides vanish identically" if D == 4 else
                f"G[gamma] is at least {mp.nstr(size, 2)} of the scale of the terms, so the test is not trivial")
        holds(f"D = {D}: the bulk term G[gamma] equals -2 E^t_t (Gauss-Bonnet tensor) for a static metric with no symmetry",
              bulk < mp.mpf(10)**-40 and (D == 4 or size > mp.mpf(10)**-6),
              f"largest relative residual at 3 random points {mp.nstr(bulk, 3)}; {note}")
    return summary("check09_general_static")


if __name__ == "__main__":
    main()


==> anc/scalar_charge/python/check10_black_holes.py <==
"""Sections 3 and 4 and Appendix A.2: black holes and the horizon term.

For the Schwarzschild-Tangherlini black hole, Z = y^2 = 1 - mu/r^(D-3), horizon r_h = mu^(1/(D-3)):
  * the direct integral I_inf = int_{r_h}^inf Omega r^(D-2) G y/sqrt(Z) dr = Omega (D-2)^2 (D-3) mu^2/r_h^(D-1) > 0;
  * the decomposition: bulk term -(D-2)(D-3)(D-4) Omega r_h^(D-5) plus horizon term
    2(D-2)(D-3)^2 Omega r_h^(D-5) = 4 kappa oint R_H dA, which add up to the direct value;
  * on the horizon G^r_r[gamma] = -R_H/2 (Gauss equation, the horizon being totally geodesic in the slice);
  * in four dimensions the horizon term is 16 pi kappa chi(H) with chi = 2;
  * so the black-hole charge has the sign opposite to zeta'(0), while stars (Theorem 1) have its sign.
"""
import sympy as sp
from report import holds, summary


def Omega(D):
    return 2*sp.pi**sp.Rational(D - 1, 2)/sp.gamma(sp.Rational(D - 1, 2))


def main():
    print(__doc__)
    r, rh = sp.symbols('r r_h', positive=True)
    for D in (4, 5, 6, 7):
        mu = rh**(D - 3)
        Z = 1 - mu/r**(D - 3)
        u = 1 - Z
        cD = 256*sp.pi**2*sp.Integer(D - 3)/(D - 1)
        rb = (D - 2)*(D - 1)*u/(16*sp.pi*r**2)
        direct = Omega(D)*sp.integrate(r**(D - 2)*cD*rb**2, (r, rh, sp.oo))
        holds(f"D = {D}: direct I_inf = Omega (D-2)^2 (D-3) mu^2/r_h^(D-1)",
              sp.simplify(direct - Omega(D)*(D - 2)**2*(D - 3)*mu**2/rh**(D - 1)) == 0)
        bulk = (D - 2)*(D - 3)*(D - 4)*Omega(D)*(sp.limit(r**(D - 5)*u**2, r, sp.oo) - (r**(D - 5)*u**2).subs(r, rh))
        holds(f"D = {D}: bulk term = -(D-2)(D-3)(D-4) Omega r_h^(D-5)",
              sp.simplify(bulk + (D - 2)*(D - 3)*(D - 4)*Omega(D)*rh**(D - 5)) == 0)
        y = sp.sqrt(Z)
        surf = 4*(D - 2)*(D - 3)*Omega(D)*sp.limit(r**(D - 4)*sp.sqrt(Z)*u*sp.diff(y, r), r, rh, '+')
        kappa = sp.limit(sp.diff(Z, r)/2, r, rh)
        RH = (D - 2)*(D - 3)/rh**2
        holds(f"D = {D}: horizon term from the second term of eq. (A.1) equals 4 kappa oint R_H dA = 2(D-2)(D-3)^2 Omega r_h^(D-5)",
              sp.simplify(surf - 4*kappa*RH*Omega(D)*rh**(D - 2)) == 0
              and sp.simplify(surf - 2*(D - 2)*(D - 3)**2*Omega(D)*rh**(D - 5)) == 0)
        holds(f"D = {D}: bulk + horizon = direct value", sp.simplify(bulk + surf - direct) == 0)
        Grr = -(D - 2)*(D - 3)*u/(2*r**2)
        holds(f"D = {D}: G^r_r[gamma] = -R_H/2 on the horizon (Gauss equation)", sp.simplify(Grr.subs(r, rh) + RH/2) == 0)
        holds(f"D = {D}: I_inf > 0 for the black hole, so its charge has the sign opposite to zeta'(0)",
              sp.simplify(direct/rh**(D - 5)) > 0)
        if D == 4:
            holds("D = 4: horizon term = 16 pi kappa chi(H), chi = 2", sp.simplify(surf - 16*sp.pi*kappa*2) == 0)
    return summary("check10_black_holes")


if __name__ == "__main__":
    main()


==> anc/scalar_charge/python/check11_post_newtonian.py <==
"""Section 5 and Appendix A.3: the leading post-Newtonian charge, eq. (12).

  * algebra: with y, Z -> 1 and p << rho, Theorem 1 gives
        delta_D = -(D-4)(D-1)/(2(D-2)) * M * u_R,   M = int_0^1 x^D rho rhobar^2/rhobar_R^3 dx;
  * uniform density: M = 1/(D+1);
  * Lane-Emden profiles give the slopes -0.40, -1.03 (D = 5, n = 1, 1.5) and -0.88, -3.56 (D = 6),
    and agree with the general-relativistic sequences at p_c/rho_c = 1e-6 to five digits;
  * the moment increases with the polytropic index (central condensation), in D = 5 and 6.
"""
import sympy as sp
from scipy.integrate import solve_ivp, quad
from stars import Polytrope
from report import quoted, holds, summary


def moment(n, D):
    d = D - 1
    rhs = lambda x, Y: [Y[1], -max(Y[0], 0.0)**n - (d - 1)*Y[1]/x]
    ev = lambda x, Y: Y[0]
    ev.terminal, ev.direction = True, -1
    x0 = 1e-6
    sol = solve_ivp(rhs, [x0, 1e4], [1 - x0**2/(2*d), -x0/d], method='DOP853', events=ev,
                    rtol=1e-13, atol=1e-15, dense_output=True)
    xi1 = sol.t_events[0][0]
    rbR = -d*sol.sol(xi1)[1]/xi1
    a = lambda x: max(sol.sol(x*xi1)[0], 0.0)**n/rbR
    b = lambda x: (-d*sol.sol(x*xi1)[1]/(x*xi1))/rbR
    return quad(lambda x: x**D*a(x)*b(x)**2, 1e-8, 1, epsabs=0, epsrel=1e-12, limit=400)[0]


def main():
    print(__doc__)
    # algebra of the Newtonian limit
    D, R, rbR, uR, x = sp.symbols('D R rhobar_R u_R x', positive=True)
    Om, Mm = sp.symbols('Omega M', positive=True)
    # I_inf ~ -8 pi (D-3)(D-4) Omega int r^(D-4) u^2 rho dr, u = 16 pi r^2 rhobar/((D-2)(D-1));
    # with r = R x, rho = rhobar_R a, rhobar = rhobar_R b: int r^(D-4) u^2 rho dr = (16 pi/((D-2)(D-1)))^2 R^(D+1) rhobar_R^3 M
    Iinf = -8*sp.pi*(D - 3)*(D - 4)*Om*(16*sp.pi/((D - 2)*(D - 1)))**2*R**(D + 1)*rbR**3*Mm
    uR_expr = 16*sp.pi*R**2*rbR/((D - 2)*(D - 1))
    mu = uR_expr*R**(D - 3)
    Iext = Om*(D - 2)**2*(D - 3)*mu**2/R**(D - 1)
    holds("eq. (12): delta_D = I_inf/I_ext = -(D-4)(D-1)/(2(D-2)) M u_R at leading order",
          sp.simplify(Iinf/Iext + (D - 4)*(D - 1)/(2*(D - 2))*Mm*uR_expr) == 0)
    s = sp.Symbol('s', positive=True)
    holds("uniform density: M = int_0^1 x^D dx = 1/(D+1)", sp.simplify(sp.integrate(s**D, (s, 0, 1)) - 1/(D + 1)) == 0)
    for Dv, n, q in ((5, 1.0, -0.40), (5, 1.5, -1.03), (6, 1.0, -0.88), (6, 1.5, -3.56)):
        slope = -(Dv - 4)*(Dv - 1)/(2*(Dv - 2))*moment(n, Dv)
        quoted(f"D = {Dv}, n = {n:g}: post-Newtonian slope from the Lane-Emden moment", slope, q, 2)
        st = Polytrope(Dv, n, 1e-6, rmax=40.0)
        tov = st.I_D/st.I_ext/st.uR
        holds(f"D = {Dv}, n = {n:g}: agrees with the TOV sequence at p_c/rho_c = 1e-6 to five digits",
              abs(tov - slope) < 5e-5*abs(slope), f"moment {slope:.6f}, TOV {tov:.6f}")
    for Dv in (5, 6):
        ms = [moment(n, Dv) for n in (0.5, 1.0, 1.5, 2.0)]
        holds(f"D = {Dv}: the moment increases with the polytropic index n = 0.5, 1, 1.5, 2",
              all(a < b for a, b in zip(ms, ms[1:])) and ms[0] > 1/(Dv + 1),
              ", ".join(f"{m:.4f}" for m in ms) + f" (uniform 1/{Dv + 1} = {1/(Dv + 1):.4f})")
    return summary("check11_post_newtonian")


if __name__ == "__main__":
    main()


==> anc/scalar_charge/python/check12_anisotropic.py <==
"""Theorem 1 for anisotropic stars, with the radial pressure p_r (Section 4 and Appendix A.1).

  * symbolically, in D = 4, 5, 6: with rho = G^t_t/(8 pi) and p_r = -G^r_r/(8 pi) read off the curvature,
    (y/sqrt Z)' = 8 pi r (rho + p_r) y/((D-2) Z^(3/2)) holds for arbitrary y(r), Z(r), whereas the
    tangential pressure p_t = -G^th_th/(8 pi) differs from p_r: eq. (9) uses the tt and rr equations only;
  * numerically, for anisotropic stars in D = 5 and 6 (rho = rho_c (1 - r^2/R^2) and a tangential stress
    p_t - p_r = beta rho_c r^2/R^2 with beta = 0.05 and -0.3, integrated inward from p_r(R) = 0): Theorem 1 with
    rho + p_r agrees with the direct integral of G, computed from the curvature of the metric, over the
    interior plus I_ext; the same formula with rho + p_t does not;
  * eq. (13), the perfect-fluid expression for G, fails for these stars, so it keeps its isotropic scope.
"""
import numpy as np
import sympy as sp
from math import gamma, pi
from scipy.integrate import solve_ivp
from symbolic import spacetime, to_symbols, simplify_zero, y, Z, r, Y0, Y1, Y2, Z0p, Z1, Z2
from report import holds, summary


def omega(D):
    return 2*pi**((D - 1)/2)/gamma((D - 1)/2)


def gb_function(D):
    """G of the metric (7) as a numerical function of r, y, y', y'', Z, Z' (brute-force curvature)."""
    expr = to_symbols(spacetime(D)['GB'])
    assert not expr.has(Z2)
    return sp.lambdify((r, Y0, Y1, Y2, Z0p, Z1), expr, 'numpy')


def star(D, rhoc, beta, gb, R=1.0):
    """Anisotropic star with rho = rhoc (1 - x^2), p_t - p_r = beta rhoc x^2, x = r/R, integrated inward."""
    k = (D - 2)*(D - 1)
    rho = lambda s: rhoc*(1 - (s/R)**2)
    drho = lambda s: -2*rhoc*s/R**2
    rbar = lambda s: rhoc*(1 - (D - 1)*(s/R)**2/(D + 1))
    aniso = lambda s: beta*rhoc*(s/R)**2
    u = lambda s: 16*pi*s**2*rbar(s)/k
    du = lambda s: 16*pi*s*((D - 1)*rho(s) - (D - 3)*rbar(s))/k

    def A(s, pr):                                     # (ln y)', the rr field equation with p_r
        return (16*pi*pr*s**2 + (D - 2)*(D - 3)*u(s))/(2*(D - 2)*s*(1 - u(s)))

    def dpr(s, pr):                                   # anisotropic TOV
        return -(rho(s) + pr)*A(s, pr) + (D - 2)*aniso(s)/s

    def dA(s, pr):
        num = 16*pi*pr*s**2 + (D - 2)*(D - 3)*u(s)
        den = 2*(D - 2)*s*(1 - u(s))
        dnum = 32*pi*pr*s + 16*pi*dpr(s, pr)*s**2 + (D - 2)*(D - 3)*du(s)
        dden = 2*(D - 2)*((1 - u(s)) - s*du(s))
        return (dnum*den - num*dden)/den**2

    def rhs(s, Y):
        pr, ly, J, Jt, K = Y
        Zs = 1 - u(s); yv = np.exp(ly); a = A(s, pr)
        G = gb(s, yv, yv*a, yv*(dA(s, pr) + a*a), Zs, -du(s))
        pt = pr + aniso(s)
        return [dpr(s, pr), a,
                s**(D - 4)*u(s)**2*(rho(s) + pr)*yv/Zs**1.5,
                s**(D - 4)*u(s)**2*(rho(s) + pt)*yv/Zs**1.5,
                s**(D - 2)*G*yv/np.sqrt(Zs)]

    uR = u(R)
    sol = solve_ivp(rhs, [R, 1e-4*R], [0.0, 0.5*np.log(1 - uR), 0.0, 0.0, 0.0], method='DOP853',
                    rtol=1e-12, atol=1e-16, dense_output=True)
    pr0, ly0, J, Jt, K = sol.y[:, -1]
    om = omega(D)
    mu = uR*R**(D - 3)
    iext = om*(D - 2)**2*(D - 3)*mu**2/R**(D - 1)
    # integration ran from R down to the centre, so the accumulated integrals carry a minus sign
    itheorem = -8*pi*(D - 3)*(D - 4)*om*(-J)
    itangential = -8*pi*(D - 3)*(D - 4)*om*(-Jt)
    idirect = om*(-K) + iext
    # G against the perfect-fluid formula eq. (13), at r = R/2
    s = 0.5*R
    pr, ly = sol.sol(s)[:2]
    yv = np.exp(ly); a = A(s, pr)
    G = gb(s, yv, yv*a, yv*(dA(s, pr) + a*a), 1 - u(s), -du(s))
    cD, kD = 256*pi**2*(D - 3)/(D - 1), 2*(D - 1)/(D - 2)
    G13 = cD*((rbar(s) - rho(s))**2 - rho(s)*(rho(s) + kD*pr))
    return dict(uR=uR, pc=pr0, iext=iext, itheorem=itheorem, itangential=itangential, idirect=idirect,
                G=G, G13=G13, ptc=pr0 + aniso(1e-4*R))


def main():
    print(__doc__)
    for D in (4, 5, 6):
        S = spacetime(D)
        rho = S['Gtt']/(8*sp.pi)
        pr = -S['Grr']/(8*sp.pi)
        pt = -S['Gthth']/(8*sp.pi)
        holds(f"D = {D}: (y/sqrt Z)' = 8 pi r (rho + p_r) y/((D-2) Z^(3/2)) with rho, p_r from G^t_t, G^r_r",
              simplify_zero((sp.diff(y/sp.sqrt(Z), r) - 8*sp.pi*r*(rho + pr)*y/((D - 2)*Z**sp.Rational(3, 2)))*Z**2))
        holds(f"D = {D}: the tangential pressure -G^th_th/(8 pi) is not p_r for general y, Z (no isotropy used)",
              not simplify_zero(pt - pr))
    for D, rhoc_u in ((5, 0.2), (6, 0.2)):
        gb = gb_function(D)
        k = (D - 2)*(D - 1)
        rhoc = rhoc_u*k/(16*pi*2/(D + 1))          # u_R = 16 pi R^2 rbar_R/k with rbar_R = 2 rho_c/(D+1), R = 1
        for beta in (0.05, -0.3):
            st = star(D, rhoc, beta, gb)
            err = abs(st['itheorem'] - st['idirect'])/st['iext']
            off = abs(st['itangential'] - st['idirect'])/st['iext']
            tag = f"D = {D}, u_R = {st['uR']:.2f}, (p_t - p_r)/rho_c = {beta:+.2f} x^2"
            holds(f"{tag}: Theorem 1 with rho + p_r = direct integral of G over the slice (the paper quotes 1e-13 of I_ext; passes below 1e-12)",
                  err < 1e-12 and st['itheorem'] < 0,
                  f"delta_D = {st['itheorem']/st['iext']:+.6f}, difference {err:.1e}, p_r(0)/rho_c = {st['pc']/rhoc:.4f}")
            holds(f"{tag}: the same formula with rho + p_t does not agree", off > 1e-4, f"difference {off:.1e}")
            holds(f"{tag}: radial pressure positive at the centre", st['pc'] > 0, f"p_r(0)/rho_c = {st['pc']/rhoc:.4f}")
            holds(f"{tag}: eq. (13) fails inside the anisotropic star (r = R/2)",
                  abs(st['G'] - st['G13']) > 1e-3*abs(st['G']), f"G = {st['G']:.6e}, eq. (13) gives {st['G13']:.6e}")
    return summary("check12_anisotropic")


if __name__ == "__main__":
    main()


==> anc/scalar_charge/python/check13_mass_maxima.py <==
"""Section 5 and Figure 1: the polytropic sequences at fixed K, their first mass maxima and their compactness maxima.

  * along each sequence at fixed K the mass increases up to a first maximum, where radial stability is
    lost; for n = 1 it lies at p_c/rho_c = 0.42, 0.45 and 0.47 in D = 4, 5, 6, just before the causal end;
  * delta_D at the first mass maximum: -0.20 and -0.16 for n = 1 and 1.5 in D = 5, -0.26 and -0.13 in D = 6;
  * delta_D at maximum compactness, on the unstable branch: -0.21, -0.73, -0.27, -1.04 (for D = 6, n = 1.5 the
    maximum is interior and very flat, at p_c/rho_c = 0.481, so it is located by bounded Brent minimisation);
  * Figure 1(a), the maximum-mass n = 1 stars: delta_5 = -0.20, delta_6 = -0.26, a single zero of G, and
    the minimum of I(r), where the flux is largest in magnitude, on that zero.
"""
import numpy as np
from stars import Polytrope, Omega, mass_at_fixed_K, first_mass_maximum, compactness_maximum
from report import quoted, holds, summary

SPECS = [(5, 1.0, -0.20, -0.21), (5, 1.5, -0.16, -0.73), (6, 1.0, -0.26, -0.27), (6, 1.5, -0.13, -1.04)]


def main():
    print(__doc__)
    for D, sq in ((4, 0.42), (5, 0.45), (6, 0.47)):
        s, st = first_mass_maximum(D, 1.0)
        quoted(f"D = {D}, n = 1: p_c/rho_c at the first mass maximum", s, sq, 2)
        lo, hi = Polytrope(D, 1.0, 0.98*s), Polytrope(D, 1.0, min(1.02*s, 0.5))
        holds(f"D = {D}, n = 1: it is a maximum of the mass at fixed K",
              mass_at_fixed_K(lo) < mass_at_fixed_K(st) and mass_at_fixed_K(hi) < mass_at_fixed_K(st))
        z = st.zeros()
        rin = np.linspace(1e-3*st.R, st.R, 4001)
        Iin = Omega(D)*st.c*st.sol.sol(rin)[4]
        holds(f"D = {D}, n = 1, maximum-mass star: one zero of G, on which I(r) has its minimum (Figure 1a)",
              len(z) == 1 and abs(rin[int(np.argmin(Iin))] - z[0]) < 2e-3*st.R,
              f"r0/R = {z[0]/st.R:.4f}, u_R = {st.uR:.4f}, I(R)/I_ext + 1 = {st.I_total_direct/st.I_ext:+.6f}")
    for D, n, q_mass, q_comp in SPECS:
        tag = f"D = {D}, n = {n:g}"
        s, st = first_mass_maximum(D, n)
        sig = np.geomspace(1e-3, s, 12)
        m = [mass_at_fixed_K(Polytrope(D, n, x)) for x in sig]
        holds(f"{tag}: the mass at fixed K increases up to the first maximum", all(a < b for a, b in zip(m, m[1:])),
              f"first maximum at p_c/rho_c = {s:.5f}, u_R = {st.uR:.5f}")
        quoted(f"{tag}: delta_D at the first mass maximum", st.I_D/st.I_ext, q_mass, 2)
        sc, sc_st = compactness_maximum(D, n)
        quoted(f"{tag}: delta_D at maximum compactness (p_c/rho_c = {sc:.4f}, u_R = {sc_st.uR:.4f})",
               sc_st.I_D/sc_st.I_ext, q_comp, 2)
        holds(f"{tag}: the compactness maximum lies beyond the first mass maximum", sc >= s)
    return summary("check13_mass_maxima")


if __name__ == "__main__":
    main()


==> anc/scalar_charge/python/fig_monopole.py <==
"""Figure 1 of the Letter: the cumulative lapse-weighted integral and the scalar charge.

(a) I(r)/I_ext for the maximum-mass n = 1 polytrope (first mass maximum at fixed K, p_c/rho_c = 0.42, 0.45,
    0.47) in D = 4, 5, 6.  Inside the star I(r) is integrated directly from G_D; outside,
    I(r) = I(R) + I_ext [1 - (R/r)^(D-1)].  The minimum sits on the zero surface; the limit at large r is
    0 in D = 4 and delta_D = I_inf/I_ext < 0 above.
(b) delta_D against the compactness u_R = 1 - Z(R) for n = 1 and 1.5 in D = 5, 6 along the sequences at fixed
    K (30 values of sigma from 1e-3 to n/(n+1), with the first mass maximum and the compactness maximum
    added, up to the compactness maximum).  Dots: first mass maximum; pale: the unstable branch beyond it;
    dotted: the leading post-Newtonian slope.

    python3 fig_monopole.py [output.pdf]
"""
import sys
import numpy as np
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
from scipy.integrate import solve_ivp, quad
from stars import Polytrope, Omega, first_mass_maximum, compactness_maximum

INK, INK2, MUTED, HAIR = "#0b0b0b", "#52514e", "#898781", "#c3c2b7"
COL = {4: INK2, 5: "#2a78d6", 6: "#eb6834"}

plt.rcParams.update({"font.family": "serif", "font.serif": ["STIXGeneral", "DejaVu Serif"],
                     "mathtext.fontset": "stix", "font.size": 8.5, "axes.linewidth": 0.6,
                     "axes.edgecolor": INK2, "xtick.color": INK2, "ytick.color": INK2,
                     "xtick.major.width": 0.6, "ytick.major.width": 0.6, "xtick.major.size": 3,
                     "ytick.major.size": 3, "axes.labelcolor": INK, "legend.frameon": False,
                     "pdf.fonttype": 42})


def newton_slope(n, D):
    """Leading post-Newtonian slope of delta_D: -(D-4)(D-1)/(2(D-2)) int_0^1 x^D a b^2 dx."""
    d = D - 1
    rhs = lambda x, Y: [Y[1], -max(Y[0], 0.0)**n - (d - 1)*Y[1]/x]
    ev = lambda x, Y: Y[0]
    ev.terminal, ev.direction = True, -1
    x0 = 1e-6
    sol = solve_ivp(rhs, [x0, 1e4], [1 - x0**2/(2*d), -x0/d], method='DOP853', events=ev,
                    rtol=1e-13, atol=1e-15, dense_output=True)
    xi1 = sol.t_events[0][0]
    rbR = -d*sol.sol(xi1)[1]/xi1
    a = lambda x: max(sol.sol(x*xi1)[0], 0.0)**n/rbR
    b = lambda x: (-d*sol.sol(x*xi1)[1]/(x*xi1))/rbR
    M = quad(lambda x: x**D*a(x)*b(x)**2, 1e-8, 1, epsabs=0, epsrel=1e-12, limit=400)[0]
    return -(D - 4)*(D - 1)/(2*(D - 2))*M


def panel_a(ax):
    for D in (4, 5, 6):
        s = first_mass_maximum(D, 1.0)[1]
        rin = np.linspace(10*s.r0, s.R, 1500)
        Iin = Omega(D)*s.c*s.sol.sol(rin)[4]/s.I_ext
        rout = np.linspace(s.R, 3.2*s.R, 600)
        Iout = Iin[-1] + 1 - (s.R/rout)**(D - 1)
        x = np.concatenate([rin, rout])/s.R
        I = np.concatenate([Iin, Iout])
        delta = s.I_D/s.I_ext
        lab = rf"$D={D}$, $\to 0$" if D == 4 else rf"$D={D}$, $\to\delta_{D}={delta:.2f}$"
        ax.plot(x, I, color=COL[D], lw=1.5, label=lab)
        k = np.argmin(Iin)
        ax.plot([rin[k]/s.R], [Iin[k]], "o", ms=4.2, mfc="white", mec=COL[D], mew=1.1, zorder=5)
        ax.axhline(delta, color=COL[D], lw=0.7, ls=(0, (1, 1.6)), zorder=1)
    ax.axvline(1, color=HAIR, lw=0.6, zorder=0)
    ax.text(1.03, -2.08, r"$r=R$", color=MUTED, fontsize=7.2)
    ax.set_xlim(0, 3.2)
    ax.set_ylim(-2.15, 0.12)
    ax.set_xlabel(r"$r/R$")
    ax.set_ylabel(r"$I(r)/I_{\rm ext}$")
    ax.legend(loc="lower right", fontsize=7.4, handlelength=1.8, bbox_to_anchor=(1.0, 0.08))
    ax.text(0.03, 0.06, "(a)", transform=ax.transAxes, fontsize=8.5)


def panel_b(ax):
    styles = {1.0: "-", 1.5: (0, (4, 1.6))}
    for D in (5, 6):
        for n in (1.0, 1.5):
            sm, stm = first_mass_maximum(D, n)
            sc, stc = compactness_maximum(D, n)
            sig = np.unique(np.concatenate([np.geomspace(1e-3, n/(n + 1), 30), [sm, sc]]))
            sig = sig[sig <= sc]
            rows = [Polytrope(D, n, x) for x in sig]
            u = np.array([0.0] + [s.uR for s in rows])
            d = np.array([0.0] + [s.I_D/s.I_ext for s in rows])
            km = 1 + int(np.argmin(abs(sig - sm)))
            ax.plot(u[:km + 1], d[:km + 1], color=COL[D], ls=styles[n], lw=1.5, label=rf"$D={D}$, $n={n:g}$")
            ax.plot(u[km:], d[km:], color=COL[D], ls=styles[n], lw=1.5, alpha=0.35)
            ax.plot([stm.uR], [stm.I_D/stm.I_ext], "o", ms=3.6, color=COL[D], zorder=5)
            sl = newton_slope(n, D)
            uu = np.linspace(0, u.max(), 50)
            ax.plot(uu, sl*uu, color=COL[D], lw=0.7, ls=(0, (1, 1.6)))
    ax.axhline(0, color=COL[4], lw=1.5, label=r"$D=4$")
    ax.plot([], [], color=INK2, lw=0.7, ls=(0, (1, 1.6)), label="post-Newtonian")
    ax.plot([], [], "o", ms=3.6, color=INK2, label="first mass max.")
    ax.set_xlim(0, 0.36)
    ax.set_ylim(-1.25, 0.06)
    ax.set_xlabel(r"compactness $u_R=1-Z(R)$")
    ax.set_ylabel(r"$\delta_D=I_\infty/I_{\rm ext}$")
    ax.legend(loc="lower right", fontsize=6.8, handlelength=2.0, ncol=2, columnspacing=0.9,
              handletextpad=0.5, borderaxespad=0.3)
    ax.text(0.03, 0.06, "(b)", transform=ax.transAxes, fontsize=8.5)


def main(out):
    fig, axes = plt.subplots(2, 1, figsize=(3.375, 4.7))
    panel_a(axes[0])
    panel_b(axes[1])
    fig.tight_layout(h_pad=0.9)
    fig.savefig(out)
    print("wrote", out)


if __name__ == "__main__":
    main(sys.argv[1] if len(sys.argv) > 1 else "fig_monopole.pdf")


==> anc/scalar_charge/python/report.py <==
"""Uniform PASS/FAIL reporting: every check prints the value computed here next to the value the
paper quotes, and passes when the computed value rounds to the quoted one."""
RESULTS = []


def _fmt(x):
    if isinstance(x, (list, tuple)):
        return "(" + ", ".join(_fmt(v) for v in x) + ")"
    if isinstance(x, float):
        return f"{x:.10g}"
    return str(x)


def quoted(label, computed, value, decimals):
    """Pass if |computed - value| <= half a unit in the last quoted decimal place."""
    ok = abs(computed - value) <= 0.5*10**(-decimals)*(1 + 1e-9) + 1e-15
    RESULTS.append((label, ok))
    print(f"{'PASS' if ok else 'FAIL'}  {label}: computed {_fmt(computed)}, quoted {value:.{decimals}f}")
    return ok


def holds(label, condition, detail=""):
    """Pass if a stated property holds (an identity vanishes, a count is right, ...)."""
    ok = bool(condition)
    RESULTS.append((label, ok))
    print(f"{'PASS' if ok else 'FAIL'}  {label}" + (f"  [{detail}]" if detail else ""))
    return ok


def summary(name):
    n_ok = sum(ok for _, ok in RESULTS)
    print(f"\n{name}: {n_ok} of {len(RESULTS)} checks passed.")
    return list(RESULTS)


==> anc/scalar_charge/python/results.txt <==
===================== check02_integral.py
Sections 2-4 and Appendix A.1 (static decomposition, radial identity, Theorem 1), symbolically.

From a brute-force curvature computation of the metric (7) and of the slice metric
gamma = dr^2/Z + r^2 dOmega_{D-2}^2, for arbitrary y(r), Z(r) and D = 4, 5, 6:
  * the radial identity, eq. (A.1), and its four-dimensional case r^2 G_4 y/sqrt Z = -8 (sqrt(Z) u y')';
  * eq. (5), N G_D = N G[gamma] + 8 D_i(G^ij[gamma] D_j N), with G^r_r[gamma] = -(D-2)(D-3)u/(2r^2),
    and the identification of the two terms of eq. (A.1);
  * the four-dimensional I(r) of Appendix A.1, from the D = 4 case of eq. (A.1) and the field equations, and the
    boundary term at a regular centre and at infinity;
  * eq. (9), (y/sqrt Z)' = 8 pi r (rho + p) y/((D-2) Z^(3/2)), and the integration by parts that
    gives Theorem 1, eq. (10);
  * the exterior: G_D = c_D rhobar^2 for Schwarzschild-Tangherlini, I_ext, and the four-dimensional
    cancellation I(R) + I_ext = 0 (Appendix A.1).

PASS  eq. (A.1), radial identity for arbitrary y, Z  [D = 4, angles = pi/3]
PASS  D = 4 case of eq. (A.1): r^2 G_4 y/sqrt Z = -8 (sqrt(Z) u y')'  [D = 4, angles = pi/3]
PASS  eq. (5), N G_D = N G[gamma] + 8 D_i(G^ij[gamma] D_j N)  [D = 4, angles = pi/3]
PASS  G^r_r[gamma] = -(D-2)(D-3)u/(2 r^2)  [D = 4, angles = pi/3]
PASS  first term of eq. (A.1) = sqrt(gamma) N G[gamma]  [D = 4, angles = pi/3]
PASS  second term of eq. (A.1) = 8 sqrt(gamma) D_i(G^ij D_j N)  [D = 4, angles = pi/3]
PASS  eq. (A.1), radial identity for arbitrary y, Z  [D = 4, angles = pi/4]
PASS  D = 4 case of eq. (A.1): r^2 G_4 y/sqrt Z = -8 (sqrt(Z) u y')'  [D = 4, angles = pi/4]
PASS  eq. (5), N G_D = N G[gamma] + 8 D_i(G^ij[gamma] D_j N)  [D = 4, angles = pi/4]
PASS  G^r_r[gamma] = -(D-2)(D-3)u/(2 r^2)  [D = 4, angles = pi/4]
PASS  first term of eq. (A.1) = sqrt(gamma) N G[gamma]  [D = 4, angles = pi/4]
PASS  second term of eq. (A.1) = 8 sqrt(gamma) D_i(G^ij D_j N)  [D = 4, angles = pi/4]
PASS  D = 4: the Gauss-Bonnet density of the three-dimensional slice vanishes identically
PASS  eq. (9): (y/sqrt Z)' = 8 pi r (rho + p) y/((D-2) Z^(3/2))  [D = 4]
PASS  eq. (10): the integrand after integrating eq. (8) by parts  [D = 4]
PASS  eq. (A.1), radial identity for arbitrary y, Z  [D = 5, angles = pi/3]
PASS  eq. (5), N G_D = N G[gamma] + 8 D_i(G^ij[gamma] D_j N)  [D = 5, angles = pi/3]
PASS  G^r_r[gamma] = -(D-2)(D-3)u/(2 r^2)  [D = 5, angles = pi/3]
PASS  first term of eq. (A.1) = sqrt(gamma) N G[gamma]  [D = 5, angles = pi/3]
PASS  second term of eq. (A.1) = 8 sqrt(gamma) D_i(G^ij D_j N)  [D = 5, angles = pi/3]
PASS  eq. (A.1), radial identity for arbitrary y, Z  [D = 5, angles = pi/4]
PASS  eq. (5), N G_D = N G[gamma] + 8 D_i(G^ij[gamma] D_j N)  [D = 5, angles = pi/4]
PASS  G^r_r[gamma] = -(D-2)(D-3)u/(2 r^2)  [D = 5, angles = pi/4]
PASS  first term of eq. (A.1) = sqrt(gamma) N G[gamma]  [D = 5, angles = pi/4]
PASS  second term of eq. (A.1) = 8 sqrt(gamma) D_i(G^ij D_j N)  [D = 5, angles = pi/4]
PASS  eq. (9): (y/sqrt Z)' = 8 pi r (rho + p) y/((D-2) Z^(3/2))  [D = 5]
PASS  eq. (10): the integrand after integrating eq. (8) by parts  [D = 5]
PASS  eq. (A.1), radial identity for arbitrary y, Z  [D = 6, angles = pi/3]
PASS  eq. (5), N G_D = N G[gamma] + 8 D_i(G^ij[gamma] D_j N)  [D = 6, angles = pi/3]
PASS  G^r_r[gamma] = -(D-2)(D-3)u/(2 r^2)  [D = 6, angles = pi/3]
PASS  first term of eq. (A.1) = sqrt(gamma) N G[gamma]  [D = 6, angles = pi/3]
PASS  second term of eq. (A.1) = 8 sqrt(gamma) D_i(G^ij D_j N)  [D = 6, angles = pi/3]
PASS  eq. (A.1), radial identity for arbitrary y, Z  [D = 6, angles = pi/4]
PASS  eq. (5), N G_D = N G[gamma] + 8 D_i(G^ij[gamma] D_j N)  [D = 6, angles = pi/4]
PASS  G^r_r[gamma] = -(D-2)(D-3)u/(2 r^2)  [D = 6, angles = pi/4]
PASS  first term of eq. (A.1) = sqrt(gamma) N G[gamma]  [D = 6, angles = pi/4]
PASS  second term of eq. (A.1) = 8 sqrt(gamma) D_i(G^ij D_j N)  [D = 6, angles = pi/4]
PASS  eq. (9): (y/sqrt Z)' = 8 pi r (rho + p) y/((D-2) Z^(3/2))  [D = 6]
PASS  eq. (10): the integrand after integrating eq. (8) by parts  [D = 6]
PASS  the D = 4 case of eq. (A.1) integrates to I(r) = -32 pi sqrt(Z) u y' = 32 pi sqrt(Z)(Z-1) y'
PASS  Appendix A.1: I(r) = -64 pi (y/sqrt Z) m (m + 4 pi r^3 p)/r^3 in four dimensions
PASS  regular centre: r^(D-4) sqrt(Z) u y' = O(r^(D-1)), so u y' = O(r^3) for D = 4  [D = 4]
PASS  Theorem 1: the boundary terms r^(D-4) sqrt(Z) u y' and r^(D-5) u^2 vanish at infinity  [D = 4]
PASS  exterior: G_D of Schwarzschild-Tangherlini = c_D rhobar^2  [D = 4]
PASS  I_ext = Omega (D-2)^2 (D-3) mu^2/R^(D-1)  [D = 4]
PASS  D = 4: I(R) = -64 pi M^2/R^3 is cancelled by I_ext (mu = 2M)
PASS  regular centre: r^(D-4) sqrt(Z) u y' = O(r^(D-1)), so u y' = O(r^3) for D = 4  [D = 5]
PASS  Theorem 1: the boundary terms r^(D-4) sqrt(Z) u y' and r^(D-5) u^2 vanish at infinity  [D = 5]
PASS  exterior: G_D of Schwarzschild-Tangherlini = c_D rhobar^2  [D = 5]
PASS  I_ext = Omega (D-2)^2 (D-3) mu^2/R^(D-1)  [D = 5]
PASS  regular centre: r^(D-4) sqrt(Z) u y' = O(r^(D-1)), so u y' = O(r^3) for D = 4  [D = 6]
PASS  Theorem 1: the boundary terms r^(D-4) sqrt(Z) u y' and r^(D-5) u^2 vanish at infinity  [D = 6]
PASS  exterior: G_D of Schwarzschild-Tangherlini = c_D rhobar^2  [D = 6]
PASS  I_ext = Omega (D-2)^2 (D-3) mu^2/R^(D-1)  [D = 6]

check02_integral: 54 of 54 checks passed.

===================== check03_scalar.py
Sections 1, 2 and 5, eqs. (1)-(4) and (11): the scalar of scalar-Gauss-Bonnet gravity on the star.

* conventions: under g -> -g (our signature (+,-,...,-) to Silva et al.'s (-,+,...,+)) the
  d'Alembertian changes sign and G does not, so box(phi) = zeta' G here is box(phi) = -zeta' G there;
* for a quadratic coupling the effective mass squared of perturbations is -zeta''(0) G;
* for a static phi(r) on the metric (7), box(phi) = -(1/N) D_i(N D^i phi) with D_i the covariant
  derivative of gamma, so box(phi) = zeta'(0) G_D becomes D_i(N D^i phi) = -zeta'(0) N G_D, eq. (2);
* eq. (3): the divergence theorem over B_r gives Omega r^(D-2) y sqrt(Z) phi' = -zeta'(0) I(r);
* the four-dimensional phi' = 16 zeta'(0) m (m + 4 pi r^3 p)/(r^5 Z), which falls off as r^-5;
* eqs. (4) and (11) for the charge Q, and its sign;
* eq. (1): the Euler-Lagrange equation of the scalar sector (1/2) g^{ab} phi_a phi_b + zeta(phi) G,
  signature (+,-,...,-), is box(phi) = zeta'(phi) G (static phi(r) on the metric, G an arbitrary function).

PASS  G is unchanged under g -> -g (D = 4)
PASS  box changes sign under g -> -g, so box(phi) = zeta' G here is box(phi) = -zeta' G in (-,+,+,+)
PASS  box(dphi) = zeta''(0) G dphi gives omega^2 = k^2 - zeta''(0) G: effective mass^2 = -zeta''(0) G  [omega^2 = -G0*zeta2 + k**2]
PASS  box(phi) = -(sqrt Z/(y r^(D-2))) (y r^(D-2) sqrt Z phi')'  [D = 4]
PASS  box(phi) = -(1/N) D_i(N D^i phi) for static phi  [D = 4]
PASS  eq. (3): d/dr [r^(D-2) y sqrt(Z) phi'] = (r^(D-2)/sqrt Z) D_i(N D^i phi)  [D = 4]
PASS  box(phi) = -(sqrt Z/(y r^(D-2))) (y r^(D-2) sqrt Z phi')'  [D = 5]
PASS  box(phi) = -(1/N) D_i(N D^i phi) for static phi  [D = 5]
PASS  eq. (3): d/dr [r^(D-2) y sqrt(Z) phi'] = (r^(D-2)/sqrt Z) D_i(N D^i phi)  [D = 5]
PASS  box(phi) = -(sqrt Z/(y r^(D-2))) (y r^(D-2) sqrt Z phi')'  [D = 6]
PASS  box(phi) = -(1/N) D_i(N D^i phi) for static phi  [D = 6]
PASS  eq. (3): d/dr [r^(D-2) y sqrt(Z) phi'] = (r^(D-2)/sqrt Z) D_i(N D^i phi)  [D = 6]
PASS  D = 4: phi' = 16 zeta'(0) m (m + 4 pi r^3 p)/(r^5 Z)
PASS  D = 4 exterior: phi' starts at r^-5, so phi has no 1/r monopole at this order  [phi' = 16*M**2*zeta1/r**5 + 32*M**3*zeta1/r**6 + O(r**(-7), (r, oo))]
PASS  eq. (4): Q = -zeta'(0) I_inf/((D-3) Omega)
PASS  eq. (11): Q = -zeta'(0) delta_D (D-2)^2 mu^2/R^(D-1) with delta_D = I_inf/I_ext
PASS  sign: delta_D < 0 (Theorem 1) gives Q with the sign of zeta'(0)
PASS  eq. (1): the Euler-Lagrange equation of (1/2) grad(phi)^2 + zeta(phi) G is box(phi) = zeta'(phi) G  [D = 4]
PASS  eq. (1): the Euler-Lagrange equation of (1/2) grad(phi)^2 + zeta(phi) G is box(phi) = zeta'(phi) G  [D = 5]
PASS  eq. (1): the Euler-Lagrange equation of (1/2) grad(phi)^2 + zeta(phi) G is box(phi) = zeta'(phi) G  [D = 6]

check03_scalar: 20 of 20 checks passed.

===================== check07_higher.py
Section 5, with Theorem 1, eq. (11) and Figure 1(b): polytropes in D = 5, 6.

* n = 1 and 1.5 in D = 5 and 6, 30 values of sigma log-spaced from 1e-3 to n/(n+1): each star has
  exactly one zero of G, the zero surface of Section 6;
* Theorem 1, as I_inf from eqs. (8)-(10), agrees with direct integration of G_D over the
  interior plus I_ext, and I_inf < 0;
* eq. (11), delta_D = I_inf/I_ext: weak-field slopes (sigma -> 0) -0.40, -1.03 (D = 5) and -0.88, -3.56 (D = 6), values at the
  compactness maximum -0.21, -0.73, -0.27, -1.04; |delta| < 1/3 for n = 1, about 3/4 (D = 5) and
  above 1 (D = 6) for n = 1.5.

PASS  D = 5, n = 1: exactly one zero in each of the 30 stars
PASS  D = 5, n = 1: I_inf < 0 for every star (Theorem 1)
PASS  D = 5, n = 1: weak-field slope, delta_D/u_R at sigma = 1e-5: computed -0.4013132182, quoted -0.40
PASS  D = 5, n = 1: delta_D is linear in u_R at weak field (delta_D/u_R at sigma = 1e-4 and 1e-5 agree to 0.1%)  [-0.4014 and -0.4013; at sigma = 1e-3 it is -0.4021]
PASS  D = 5, n = 1: delta_D at the compactness maximum (u_R = 0.2942): computed -0.2115118189, quoted -0.21
PASS  D = 5, n = 1: |delta_D| stays below 1/3 up to the compactness maximum  [largest |delta| = 0.212]
PASS  D = 5, n = 1.5: exactly one zero in each of the 30 stars
PASS  D = 5, n = 1.5: I_inf < 0 for every star (Theorem 1)
PASS  D = 5, n = 1.5: weak-field slope, delta_D/u_R at sigma = 1e-5: computed -1.032708219, quoted -1.03
PASS  D = 5, n = 1.5: delta_D is linear in u_R at weak field (delta_D/u_R at sigma = 1e-4 and 1e-5 agree to 0.1%)  [-1.0330 and -1.0327; at sigma = 1e-3 it is -1.0358]
PASS  D = 5, n = 1.5: delta_D at the compactness maximum (u_R = 0.1819): computed -0.7296002429, quoted -0.73
PASS  D = 5, n = 1.5: |delta_D| reaches about three quarters  [largest |delta| = 0.730]
PASS  D = 6, n = 1: exactly one zero in each of the 30 stars
PASS  D = 6, n = 1: I_inf < 0 for every star (Theorem 1)
PASS  D = 6, n = 1: weak-field slope, delta_D/u_R at sigma = 1e-5: computed -0.876432103, quoted -0.88
PASS  D = 6, n = 1: delta_D is linear in u_R at weak field (delta_D/u_R at sigma = 1e-4 and 1e-5 agree to 0.1%)  [-0.8766 and -0.8764; at sigma = 1e-3 it is -0.8779]
PASS  D = 6, n = 1: delta_D at the compactness maximum (u_R = 0.1717): computed -0.2690929576, quoted -0.27
PASS  D = 6, n = 1: |delta_D| stays below 1/3 up to the compactness maximum  [largest |delta| = 0.269]
PASS  D = 6, n = 1.5: exactly one zero in each of the 30 stars
PASS  D = 6, n = 1.5: I_inf < 0 for every star (Theorem 1)
PASS  D = 6, n = 1.5: weak-field slope, delta_D/u_R at sigma = 1e-5: computed -3.558187501, quoted -3.56
PASS  D = 6, n = 1.5: delta_D is linear in u_R at weak field (delta_D/u_R at sigma = 1e-4 and 1e-5 agree to 0.1%)  [-3.5594 and -3.5582; at sigma = 1e-3 it is -3.5711]
PASS  D = 6, n = 1.5: delta_D at the compactness maximum (u_R = 0.0697): computed -1.040748524, quoted -1.04
PASS  D = 6, n = 1.5: |delta_D| exceeds 1 (the remainder exceeds the exterior contribution)  [largest |delta| = 1.041]
PASS  Theorem 1 and direct integration of G_D agree to 1e-10 of I_ext along all four sequences  [largest difference 1.1e-11 of I_ext]

check07_higher: 25 of 25 checks passed.
/tmp/claude-0/-home-claude/fdce0319-4ed0-5bc5-83bd-79574220039f/scratchpad/anc/scalar_charge/python/stars.py:65: RuntimeWarning: invalid value encountered in scalar power
  r**(D - 4)*u**2*(rho + p)*yv/Zr**1.5,          # integrand of eq. (10), unnormalised lapse
/tmp/claude-0/-home-claude/fdce0319-4ed0-5bc5-83bd-79574220039f/scratchpad/anc/scalar_charge/python/stars.py:66: RuntimeWarning: invalid value encountered in sqrt
  G*yv*r**(D - 2)/np.sqrt(Zr)]                   # integrand of I(r), Section 2, unnormalised lapse

===================== check09_general_static.py
The static decomposition, eq. (5), without spherical symmetry (Appendix A).

For a static metric ds^2 = N^2 dt^2 - gamma_ij dx^i dx^j the claim is

    N G = N G[gamma] + 8 D_i( G^ij[gamma] D_j N ) = N G[gamma] + 8 G^ij[gamma] D_i D_j N,

with G the Gauss-Bonnet density of the spacetime, G[gamma] and G^ij[gamma] the Gauss-Bonnet density and
Einstein tensor of gamma, and D_i its covariant derivative; the two forms are equal because
D_i G^ij = 0 (contracted Bianchi identity).  The second form is checked here with no symmetry at all:
N and a diagonal gamma are given explicit, unrelated functions of every spatial coordinate (in three
dimensions any metric can be put in diagonal form locally), the curvature is computed by brute force,
and both sides are evaluated at random points to 50 digits.  D = 4, 5, 6.  A control with the
coefficient 8 replaced by 7 must fail.

The same metrics also check the statement of Appendix A that the bulk term is G[gamma] = -2 E^t_t,
with E^a_b = 2(R R^a_b - 2 R^a_c R^c_b - 2 R^{ac}_{bd} R^d_c + R^{ac}_{de} R^{de}_{bc}) - delta^a_b G/2 the
Gauss-Bonnet tensor of the spacetime, which is the form of the bulk term in Kolekar and Padmanabhan's
static split.  In D = 4 both sides vanish identically.

PASS  D = 4: N G = N G[gamma] + 8 G^ij D_i D_j N for a static metric with no symmetry  [largest relative residual at 3 random points 6.59e-49]
PASS  D = 4: control with 7 in place of 8 fails  [smallest relative residual 0.0625]
PASS  D = 4: the bulk term G[gamma] equals -2 E^t_t (Gauss-Bonnet tensor) for a static metric with no symmetry  [largest relative residual at 3 random points 3.12e-51; both sides vanish identically]
PASS  D = 5: N G = N G[gamma] + 8 G^ij D_i D_j N for a static metric with no symmetry  [largest relative residual at 3 random points 7.27e-51]
PASS  D = 5: control with 7 in place of 8 fails  [smallest relative residual 0.0165]
PASS  D = 5: the bulk term G[gamma] equals -2 E^t_t (Gauss-Bonnet tensor) for a static metric with no symmetry  [largest relative residual at 3 random points 4.34e-51; G[gamma] is at least 0.11 of the scale of the terms, so the test is not trivial]
PASS  D = 6: N G = N G[gamma] + 8 G^ij D_i D_j N for a static metric with no symmetry  [largest relative residual at 3 random points 7.35e-50]
PASS  D = 6: control with 7 in place of 8 fails  [smallest relative residual 0.0269]
PASS  D = 6: the bulk term G[gamma] equals -2 E^t_t (Gauss-Bonnet tensor) for a static metric with no symmetry  [largest relative residual at 3 random points 7.12e-51; G[gamma] is at least 0.041 of the scale of the terms, so the test is not trivial]

check09_general_static: 9 of 9 checks passed.

===================== check10_black_holes.py
Sections 3 and 4 and Appendix A.2: black holes and the horizon term.

For the Schwarzschild-Tangherlini black hole, Z = y^2 = 1 - mu/r^(D-3), horizon r_h = mu^(1/(D-3)):
  * the direct integral I_inf = int_{r_h}^inf Omega r^(D-2) G y/sqrt(Z) dr = Omega (D-2)^2 (D-3) mu^2/r_h^(D-1) > 0;
  * the decomposition: bulk term -(D-2)(D-3)(D-4) Omega r_h^(D-5) plus horizon term
    2(D-2)(D-3)^2 Omega r_h^(D-5) = 4 kappa oint R_H dA, which add up to the direct value;
  * on the horizon G^r_r[gamma] = -R_H/2 (Gauss equation, the horizon being totally geodesic in the slice);
  * in four dimensions the horizon term is 16 pi kappa chi(H) with chi = 2;
  * so the black-hole charge has the sign opposite to zeta'(0), while stars (Theorem 1) have its sign.

PASS  D = 4: direct I_inf = Omega (D-2)^2 (D-3) mu^2/r_h^(D-1)
PASS  D = 4: bulk term = -(D-2)(D-3)(D-4) Omega r_h^(D-5)
PASS  D = 4: horizon term from the second term of eq. (A.1) equals 4 kappa oint R_H dA = 2(D-2)(D-3)^2 Omega r_h^(D-5)
PASS  D = 4: bulk + horizon = direct value
PASS  D = 4: G^r_r[gamma] = -R_H/2 on the horizon (Gauss equation)
PASS  D = 4: I_inf > 0 for the black hole, so its charge has the sign opposite to zeta'(0)
PASS  D = 4: horizon term = 16 pi kappa chi(H), chi = 2
PASS  D = 5: direct I_inf = Omega (D-2)^2 (D-3) mu^2/r_h^(D-1)
PASS  D = 5: bulk term = -(D-2)(D-3)(D-4) Omega r_h^(D-5)
PASS  D = 5: horizon term from the second term of eq. (A.1) equals 4 kappa oint R_H dA = 2(D-2)(D-3)^2 Omega r_h^(D-5)
PASS  D = 5: bulk + horizon = direct value
PASS  D = 5: G^r_r[gamma] = -R_H/2 on the horizon (Gauss equation)
PASS  D = 5: I_inf > 0 for the black hole, so its charge has the sign opposite to zeta'(0)
PASS  D = 6: direct I_inf = Omega (D-2)^2 (D-3) mu^2/r_h^(D-1)
PASS  D = 6: bulk term = -(D-2)(D-3)(D-4) Omega r_h^(D-5)
PASS  D = 6: horizon term from the second term of eq. (A.1) equals 4 kappa oint R_H dA = 2(D-2)(D-3)^2 Omega r_h^(D-5)
PASS  D = 6: bulk + horizon = direct value
PASS  D = 6: G^r_r[gamma] = -R_H/2 on the horizon (Gauss equation)
PASS  D = 6: I_inf > 0 for the black hole, so its charge has the sign opposite to zeta'(0)
PASS  D = 7: direct I_inf = Omega (D-2)^2 (D-3) mu^2/r_h^(D-1)
PASS  D = 7: bulk term = -(D-2)(D-3)(D-4) Omega r_h^(D-5)
PASS  D = 7: horizon term from the second term of eq. (A.1) equals 4 kappa oint R_H dA = 2(D-2)(D-3)^2 Omega r_h^(D-5)
PASS  D = 7: bulk + horizon = direct value
PASS  D = 7: G^r_r[gamma] = -R_H/2 on the horizon (Gauss equation)
PASS  D = 7: I_inf > 0 for the black hole, so its charge has the sign opposite to zeta'(0)

check10_black_holes: 25 of 25 checks passed.

===================== check11_post_newtonian.py
Section 5 and Appendix A.3: the leading post-Newtonian charge, eq. (12).

* algebra: with y, Z -> 1 and p << rho, Theorem 1 gives
      delta_D = -(D-4)(D-1)/(2(D-2)) * M * u_R,   M = int_0^1 x^D rho rhobar^2/rhobar_R^3 dx;
* uniform density: M = 1/(D+1);
* Lane-Emden profiles give the slopes -0.40, -1.03 (D = 5, n = 1, 1.5) and -0.88, -3.56 (D = 6),
  and agree with the general-relativistic sequences at p_c/rho_c = 1e-6 to five digits;
* the moment increases with the polytropic index (central condensation), in D = 5 and 6.

PASS  eq. (12): delta_D = I_inf/I_ext = -(D-4)(D-1)/(2(D-2)) M u_R at leading order
PASS  uniform density: M = int_0^1 x^D dx = 1/(D+1)
PASS  D = 5, n = 1: post-Newtonian slope from the Lane-Emden moment: computed -0.4013057118, quoted -0.40
PASS  D = 5, n = 1: agrees with the TOV sequence at p_c/rho_c = 1e-6 to five digits  [moment -0.401306, TOV -0.401306]
PASS  D = 5, n = 1.5: post-Newtonian slope from the Lane-Emden moment: computed -1.032677094, quoted -1.03
PASS  D = 5, n = 1.5: agrees with the TOV sequence at p_c/rho_c = 1e-6 to five digits  [moment -1.032677, TOV -1.032680]
PASS  D = 6, n = 1: post-Newtonian slope from the Lane-Emden moment: computed -0.8764170733, quoted -0.88
PASS  D = 6, n = 1: agrees with the TOV sequence at p_c/rho_c = 1e-6 to five digits  [moment -0.876417, TOV -0.876419]
PASS  D = 6, n = 1.5: post-Newtonian slope from the Lane-Emden moment: computed -3.558057754, quoted -3.56
PASS  D = 6, n = 1.5: agrees with the TOV sequence at p_c/rho_c = 1e-6 to five digits  [moment -3.558058, TOV -3.558071]
PASS  D = 5: the moment increases with the polytropic index n = 0.5, 1, 1.5, 2  [0.2933, 0.6020, 1.5490, 5.9425 (uniform 1/6 = 0.1667)]
PASS  D = 6: the moment increases with the polytropic index n = 0.5, 1, 1.5, 2  [0.2785, 0.7011, 2.8464, 45.4985 (uniform 1/7 = 0.1429)]

check11_post_newtonian: 12 of 12 checks passed.
/tmp/claude-0/-home-claude/fdce0319-4ed0-5bc5-83bd-79574220039f/scratchpad/anc/scalar_charge/python/stars.py:65: RuntimeWarning: invalid value encountered in scalar power
  r**(D - 4)*u**2*(rho + p)*yv/Zr**1.5,          # integrand of eq. (10), unnormalised lapse
/tmp/claude-0/-home-claude/fdce0319-4ed0-5bc5-83bd-79574220039f/scratchpad/anc/scalar_charge/python/stars.py:66: RuntimeWarning: invalid value encountered in sqrt
  G*yv*r**(D - 2)/np.sqrt(Zr)]                   # integrand of I(r), Section 2, unnormalised lapse

===================== check12_anisotropic.py
Theorem 1 for anisotropic stars, with the radial pressure p_r (Section 4 and Appendix A.1).

* symbolically, in D = 4, 5, 6: with rho = G^t_t/(8 pi) and p_r = -G^r_r/(8 pi) read off the curvature,
  (y/sqrt Z)' = 8 pi r (rho + p_r) y/((D-2) Z^(3/2)) holds for arbitrary y(r), Z(r), whereas the
  tangential pressure p_t = -G^th_th/(8 pi) differs from p_r: eq. (9) uses the tt and rr equations only;
* numerically, for anisotropic stars in D = 5 and 6 (rho = rho_c (1 - r^2/R^2) and a tangential stress
  p_t - p_r = beta rho_c r^2/R^2 with beta = 0.05 and -0.3, integrated inward from p_r(R) = 0): Theorem 1 with
  rho + p_r agrees with the direct integral of G, computed from the curvature of the metric, over the
  interior plus I_ext; the same formula with rho + p_t does not;
* eq. (13), the perfect-fluid expression for G, fails for these stars, so it keeps its isotropic scope.

PASS  D = 4: (y/sqrt Z)' = 8 pi r (rho + p_r) y/((D-2) Z^(3/2)) with rho, p_r from G^t_t, G^r_r
PASS  D = 4: the tangential pressure -G^th_th/(8 pi) is not p_r for general y, Z (no isotropy used)
PASS  D = 5: (y/sqrt Z)' = 8 pi r (rho + p_r) y/((D-2) Z^(3/2)) with rho, p_r from G^t_t, G^r_r
PASS  D = 5: the tangential pressure -G^th_th/(8 pi) is not p_r for general y, Z (no isotropy used)
PASS  D = 6: (y/sqrt Z)' = 8 pi r (rho + p_r) y/((D-2) Z^(3/2)) with rho, p_r from G^t_t, G^r_r
PASS  D = 6: the tangential pressure -G^th_th/(8 pi) is not p_r for general y, Z (no isotropy used)
PASS  D = 5, u_R = 0.20, (p_t - p_r)/rho_c = +0.05 x^2: Theorem 1 with rho + p_r = direct integral of G over the slice (the paper quotes 1e-13 of I_ext; passes below 1e-12)  [delta_D = -0.061731, difference 4.9e-15, p_r(0)/rho_c = 0.0627]
PASS  D = 5, u_R = 0.20, (p_t - p_r)/rho_c = +0.05 x^2: the same formula with rho + p_t does not agree  [difference 6.3e-03]
PASS  D = 5, u_R = 0.20, (p_t - p_r)/rho_c = +0.05 x^2: radial pressure positive at the centre  [p_r(0)/rho_c = 0.0627]
PASS  D = 5, u_R = 0.20, (p_t - p_r)/rho_c = +0.05 x^2: eq. (13) fails inside the anisotropic star (r = R/2)  [G = -1.543530e+01, eq. (13) gives -1.489530e+01]
PASS  D = 5, u_R = 0.20, (p_t - p_r)/rho_c = -0.30 x^2: Theorem 1 with rho + p_r = direct integral of G over the slice (the paper quotes 1e-13 of I_ext; passes below 1e-12)  [delta_D = -0.095059, difference 6.2e-15, p_r(0)/rho_c = 0.9829]
PASS  D = 5, u_R = 0.20, (p_t - p_r)/rho_c = -0.30 x^2: the same formula with rho + p_t does not agree  [difference 3.7e-02]
PASS  D = 5, u_R = 0.20, (p_t - p_r)/rho_c = -0.30 x^2: radial pressure positive at the centre  [p_r(0)/rho_c = 0.9829]
PASS  D = 5, u_R = 0.20, (p_t - p_r)/rho_c = -0.30 x^2: eq. (13) fails inside the anisotropic star (r = R/2)  [G = -3.982436e+01, eq. (13) gives -4.306436e+01]
PASS  D = 6, u_R = 0.20, (p_t - p_r)/rho_c = +0.05 x^2: Theorem 1 with rho + p_r = direct integral of G over the slice (the paper quotes 1e-13 of I_ext; passes below 1e-12)  [delta_D = -0.117670, difference 5.4e-15, p_r(0)/rho_c = 0.1689]
PASS  D = 6, u_R = 0.20, (p_t - p_r)/rho_c = +0.05 x^2: the same formula with rho + p_t does not agree  [difference 1.4e-02]
PASS  D = 6, u_R = 0.20, (p_t - p_r)/rho_c = +0.05 x^2: radial pressure positive at the centre  [p_r(0)/rho_c = 0.1689]
PASS  D = 6, u_R = 0.20, (p_t - p_r)/rho_c = +0.05 x^2: eq. (13) fails inside the anisotropic star (r = R/2)  [G = -7.772153e+01, eq. (13) gives -7.530653e+01]
PASS  D = 6, u_R = 0.20, (p_t - p_r)/rho_c = -0.30 x^2: Theorem 1 with rho + p_r = direct integral of G over the slice (the paper quotes 1e-13 of I_ext; passes below 1e-12)  [delta_D = -0.202719, difference 4.6e-14, p_r(0)/rho_c = 2.4318]
PASS  D = 6, u_R = 0.20, (p_t - p_r)/rho_c = -0.30 x^2: the same formula with rho + p_t does not agree  [difference 7.8e-02]
PASS  D = 6, u_R = 0.20, (p_t - p_r)/rho_c = -0.30 x^2: radial pressure positive at the centre  [p_r(0)/rho_c = 2.4318]
PASS  D = 6, u_R = 0.20, (p_t - p_r)/rho_c = -0.30 x^2: eq. (13) fails inside the anisotropic star (r = R/2)  [G = -2.724208e+02, eq. (13) gives -2.869108e+02]

check12_anisotropic: 22 of 22 checks passed.

===================== check13_mass_maxima.py
Section 5 and Figure 1: the polytropic sequences at fixed K, their first mass maxima and their compactness maxima.

* along each sequence at fixed K the mass increases up to a first maximum, where radial stability is
  lost; for n = 1 it lies at p_c/rho_c = 0.42, 0.45 and 0.47 in D = 4, 5, 6, just before the causal end;
* delta_D at the first mass maximum: -0.20 and -0.16 for n = 1 and 1.5 in D = 5, -0.26 and -0.13 in D = 6;
* delta_D at maximum compactness, on the unstable branch: -0.21, -0.73, -0.27, -1.04 (for D = 6, n = 1.5 the
  maximum is interior and very flat, at p_c/rho_c = 0.481, so it is located by bounded Brent minimisation);
* Figure 1(a), the maximum-mass n = 1 stars: delta_5 = -0.20, delta_6 = -0.26, a single zero of G, and
  the minimum of I(r), where the flux is largest in magnitude, on that zero.

PASS  D = 4, n = 1: p_c/rho_c at the first mass maximum: computed 0.4205286833, quoted 0.42
PASS  D = 4, n = 1: it is a maximum of the mass at fixed K
PASS  D = 4, n = 1, maximum-mass star: one zero of G, on which I(r) has its minimum (Figure 1a)  [r0/R = 0.7646, u_R = 0.5299, I(R)/I_ext + 1 = +0.000000]
PASS  D = 5, n = 1: p_c/rho_c at the first mass maximum: computed 0.4509548919, quoted 0.45
PASS  D = 5, n = 1: it is a maximum of the mass at fixed K
PASS  D = 5, n = 1, maximum-mass star: one zero of G, on which I(r) has its minimum (Figure 1a)  [r0/R = 0.7572, u_R = 0.2848, I(R)/I_ext + 1 = -0.196834]
PASS  D = 6, n = 1: p_c/rho_c at the first mass maximum: computed 0.4737863533, quoted 0.47
PASS  D = 6, n = 1: it is a maximum of the mass at fixed K
PASS  D = 6, n = 1, maximum-mass star: one zero of G, on which I(r) has its minimum (Figure 1a)  [r0/R = 0.7653, u_R = 0.1687, I(R)/I_ext + 1 = -0.258761]
PASS  D = 5, n = 1: the mass at fixed K increases up to the first maximum  [first maximum at p_c/rho_c = 0.45095, u_R = 0.28477]
PASS  D = 5, n = 1: delta_D at the first mass maximum: computed -0.1968342389, quoted -0.20
PASS  D = 5, n = 1: delta_D at maximum compactness (p_c/rho_c = 0.5000, u_R = 0.2942): computed -0.2115118189, quoted -0.21
PASS  D = 5, n = 1: the compactness maximum lies beyond the first mass maximum
PASS  D = 5, n = 1.5: the mass at fixed K increases up to the first maximum  [first maximum at p_c/rho_c = 0.13406, u_R = 0.10985]
PASS  D = 5, n = 1.5: delta_D at the first mass maximum: computed -0.1641282595, quoted -0.16
PASS  D = 5, n = 1.5: delta_D at maximum compactness (p_c/rho_c = 0.6000, u_R = 0.1819): computed -0.7296002429, quoted -0.73
PASS  D = 5, n = 1.5: the compactness maximum lies beyond the first mass maximum
PASS  D = 6, n = 1: the mass at fixed K increases up to the first maximum  [first maximum at p_c/rho_c = 0.47379, u_R = 0.16865]
PASS  D = 6, n = 1: delta_D at the first mass maximum: computed -0.2587607632, quoted -0.26
PASS  D = 6, n = 1: delta_D at maximum compactness (p_c/rho_c = 0.5000, u_R = 0.1717): computed -0.2690929576, quoted -0.27
PASS  D = 6, n = 1: the compactness maximum lies beyond the first mass maximum
PASS  D = 6, n = 1.5: the mass at fixed K increases up to the first maximum  [first maximum at p_c/rho_c = 0.06674, u_R = 0.02826]
PASS  D = 6, n = 1.5: delta_D at the first mass maximum: computed -0.1273931531, quoted -0.13
PASS  D = 6, n = 1.5: delta_D at maximum compactness (p_c/rho_c = 0.4805, u_R = 0.0697): computed -1.038868921, quoted -1.04
PASS  D = 6, n = 1.5: the compactness maximum lies beyond the first mass maximum

check13_mass_maxima: 25 of 25 checks passed.
/tmp/claude-0/-home-claude/fdce0319-4ed0-5bc5-83bd-79574220039f/scratchpad/anc/scalar_charge/python/stars.py:65: RuntimeWarning: invalid value encountered in scalar power
  r**(D - 4)*u**2*(rho + p)*yv/Zr**1.5,          # integrand of eq. (10), unnormalised lapse
/tmp/claude-0/-home-claude/fdce0319-4ed0-5bc5-83bd-79574220039f/scratchpad/anc/scalar_charge/python/stars.py:66: RuntimeWarning: invalid value encountered in sqrt
  G*yv*r**(D - 2)/np.sqrt(Zr)]                   # integrand of I(r), Section 2, unnormalised lapse



==> anc/scalar_charge/python/run_all.py <==
"""Run every check of the paper in turn and print a one-line summary for each.

    python3 run_all.py            (about a minute; the full output is also written to results.txt)
"""
import subprocess
import sys
import os
import time

SCRIPTS = ["check02_integral.py", "check03_scalar.py", "check07_higher.py", "check09_general_static.py",
           "check10_black_holes.py", "check11_post_newtonian.py", "check12_anisotropic.py",
           "check13_mass_maxima.py"]

here = os.path.dirname(os.path.abspath(__file__))
log = open(os.path.join(here, "results.txt"), "w")
total_ok = total = 0
for name in SCRIPTS:
    t0 = time.time()
    out = subprocess.run([sys.executable, os.path.join(here, name)], capture_output=True, text=True, cwd=here)
    text = out.stdout + out.stderr
    log.write(f"===================== {name}\n{text}\n")
    lines = [l for l in text.splitlines() if l.startswith(("PASS", "FAIL"))]
    ok = sum(l.startswith("PASS") for l in lines)
    total_ok += ok
    total += len(lines)
    status = "ok" if (ok == len(lines) and out.returncode == 0 and lines) else "CHECK THE LOG"
    print(f"{name:24s} {ok:3d} of {len(lines):3d} passed   ({time.time() - t0:5.1f} s)   {status}")
    for l in lines:
        if l.startswith("FAIL"):
            print("    " + l)
    if out.returncode != 0:
        print("    the script stopped with an error; see results.txt")
log.close()
print(f"\nAll checks: {total_ok} of {total} passed.  Full output in results.txt")


==> anc/scalar_charge/python/stars.py <==
"""Stellar models used in Section 5 (units G = c = 1).

  polytrope(D, n, sigma)  Tooper polytrope p = K rho^(1+1/n), rho the total energy density, in D
                          dimensions, with rho_c = 1 and sigma = p_c/rho_c, so rho = theta^n and
                          p = sigma theta^(n+1); TOV integrated outward from the regular-centre series.
  prescribed(rho, m, R)   four-dimensional star with a given density and mass function (Tolman VII,
                          Finch-Skea, uniform density); TOV integrated inward from p(R) = 0.
  bag(rho_c)              MIT bag model p = (rho - 4B)/3 in units 4B = 1, so rho(R) = 1.

The D-dimensional equations are the tt equation of Section 4 and the lapse equation (rr equation, Appendix A.1):  rhobar = (D-1) M/r^(D-1) with M' = r^(D-2) rho,  u = 16 pi r^2 rhobar/((D-2)(D-1)),
Z = 1 - u,  (ln y)' = nu'/2 = (16 pi p r^2 + (D-2)(D-3) u)/(2 (D-2) r Z),  p' = -(rho + p) nu'/2.
"""
import numpy as np
from math import gamma, pi
from scipy.integrate import solve_ivp
from scipy.optimize import brentq

PI = pi


def Omega(D):
    """Area of the unit (D-2)-sphere."""
    return 2*PI**((D - 1)/2)/gamma((D - 1)/2)


def c_D(D):
    return 256*PI**2*(D - 3)/(D - 1)


def k_D(D):
    return 2*(D - 1)/(D - 2)


def gb_eq3(D, rho, rhobar, p):
    """Eq. (13)."""
    return c_D(D)*((rhobar - rho)**2 - rho*(rho + k_D(D)*p))


def zeros(f, a, b, npts=4000):
    """Zeros of f on [a, b]: sign changes on a grid of npts intervals, then Brent's method."""
    xs = np.linspace(a, b, npts + 1)
    vs = f(xs)
    idx = np.nonzero(np.sign(vs[:-1])*np.sign(vs[1:]) < 0)[0]
    return [brentq(lambda x: float(f(np.array([x]))[0]), xs[i], xs[i + 1], xtol=1e-15, rtol=1e-15) for i in idx]


class Polytrope:
    def __init__(self, D, n, sigma, rtol=1e-11, atol=1e-14, rmax=400.0, r0=1e-6, method='DOP853'):
        self.D, self.n, self.sigma, self.r0 = D, n, sigma, r0
        cD, kD = c_D(D), k_D(D)

        # The mean density rhobar is integrated directly, rhobar' = (D-1)(rho - rhobar)/r: it is of order
        # one everywhere, whereas the mass integral is of order r^(D-1) near the centre and would be
        # swamped there by any absolute tolerance.
        def rhs(r, Y):
            rb, th, ly, J, K = Y
            thp = th if th > 0 else 0.0
            rho, p = thp**n, sigma*thp**(n + 1)
            u = 16*PI*r**2*rb/((D - 2)*(D - 1))
            Zr = 1 - u
            nup = (16*PI*p*r**2 + (D - 2)*(D - 3)*u)/((D - 2)*r*Zr)
            yv = np.exp(ly)
            G = cD*((rb - rho)**2 - rho*(rho + kD*p))
            return [(D - 1)*(rho - rb)/r, -(1 + sigma*thp)*nup/(2*sigma*(n + 1)), nup/2,
                    r**(D - 4)*u**2*(rho + p)*yv/Zr**1.5,          # integrand of eq. (10), unnormalised lapse
                    G*yv*r**(D - 2)/np.sqrt(Zr)]                   # integrand of I(r), Section 2, unnormalised lapse
        # regular-centre series: theta = 1 - alpha r^2, rho = 1 - n alpha r^2, rhobar = 1 - n alpha (D-1)/(D+1) r^2
        alpha = (1 + sigma)*8*PI*(sigma + (D - 3)/(D - 1))/(2*(D - 2)*sigma*(n + 1))
        y0 = [1 - n*alpha*(D - 1)/(D + 1)*r0**2, 1 - alpha*r0**2, 0.0, 0.0, 0.0]
        ev = lambda r, Y: Y[1]
        ev.terminal, ev.direction = True, -1
        # the two integrals start at zero, so they get a much smaller absolute tolerance
        sol = solve_ivp(rhs, [r0, rmax], y0, method=method, events=ev, rtol=rtol,
                        atol=[atol, atol, atol, 1e-6*atol, 1e-6*atol], dense_output=True)
        if not sol.t_events[0].size:
            raise RuntimeError("no surface found: increase rmax")
        self.sol, self.rhs = sol, rhs
        self.R = sol.t_events[0][0]
        rbR, th, ly, J, K = sol.y_events[0][0]
        self.Mtot = rbR*self.R**(D - 1)/(D - 1)             # int_0^R s^(D-2) rho ds
        self.uR = 16*PI*self.R**2*rbR/((D - 2)*(D - 1))
        self.ZR = 1 - self.uR
        self.c = np.sqrt(self.ZR)/np.exp(ly)              # lapse normalisation, y(R) = sqrt(Z(R))
        self.mu = self.uR*self.R**(D - 3)                  # Z = y^2 = 1 - mu/r^(D-3) outside
        self.compactness = self.uR                          # 2M/R in four dimensions
        Om = Omega(D)
        self.I_ext = Om*(D - 2)**2*(D - 3)*self.mu**2/self.R**(D - 1)
        self.I_D = -8*PI*(D - 3)*(D - 4)*Om*self.c*J        # I_inf of eqs. (8)-(10)
        self.I_interior_direct = Om*self.c*K               # I(R) by direct integration
        self.I_total_direct = self.I_interior_direct + self.I_ext

    def state(self, r):
        D, n, s = self.D, self.n, self.sigma
        rb, th, ly, J, K = self.sol.sol(r)
        thp = np.clip(th, 0, None)
        rho, p = thp**n, s*thp**(n + 1)
        u = 16*PI*r**2*rb/((D - 2)*(D - 1))
        return dict(M=rb*r**(D - 1)/(D - 1), theta=th, rho=rho, p=p, rhobar=rb, u=u, Z=1 - u, y=self.c*np.exp(ly))

    def G(self, r):
        st = self.state(r)
        return gb_eq3(self.D, st['rho'], st['rhobar'], st['p'])

    def zeros(self, npts=4000):
        return zeros(self.G, 10*self.r0, self.R*(1 - 1e-9), npts)

    def mass_fraction(self, r):
        return self.state(r)['M']/self.Mtot


class Prescribed:
    """Four-dimensional star with given rho(r), drho/dr and m(r); TOV integrated inward from p(R) = 0."""

    def __init__(self, rho, drho, m, R, rtol=1e-12, atol=1e-16):
        self.rho, self.drho, self.m, self.R = rho, drho, m, R
        self.M = m(R)
        self.compactness = 2*self.M/R

        def rhs(r, Y):
            p, ly = Y
            q = (m(r) + 4*PI*r**3*p)/(r*(r - 2*m(r)))
            return [-(rho(r) + p)*q, q]
        self.rhs = rhs
        self.sol = solve_ivp(rhs, [R, 1e-6*R], [0.0, 0.5*np.log(1 - 2*self.M/R)], method='DOP853',
                             rtol=rtol, atol=atol, dense_output=True)
        self.r0 = 1e-6*R

    def state(self, r):
        p, ly = self.sol.sol(r)
        mm = self.m(r)
        return dict(rho=self.rho(r), p=p, rhobar=3*mm/(4*PI*r**3), m=mm, Z=1 - 2*mm/r, y=np.exp(ly))

    def G(self, r):
        st = self.state(r)
        return gb_eq3(4, st['rho'], st['rhobar'], st['p'])

    def zeros(self, npts=4000):
        return zeros(self.G, 10*self.r0, self.R*(1 - 1e-9), npts)

    def sound_speed2(self, r):
        p = self.sol.sol(r)[0]
        dp = np.array([self.rhs(ri, [pi_, 0.0])[0] for ri, pi_ in zip(np.atleast_1d(r), np.atleast_1d(p))])
        return dp/self.drho(r)


def tolman_vii(compactness):
    R = np.sqrt(compactness*15/(16*PI))                    # rho_c = 1, 2M/R = 16 pi R^2/15
    return Prescribed(lambda r: 1 - (r/R)**2, lambda r: -2*r/R**2,
                      lambda r: 4*PI/3*r**3*(1 - 0.6*(r/R)**2), R)


def finch_skea(CR2):
    # C = 1: rho = (3 + w)/(8 pi (1 + w)^2), m = r^3/(2 (1 + w)), w = r^2, so 2M/R = CR^2/(1 + CR^2)
    return Prescribed(lambda r: (3 + r**2)/(8*PI*(1 + r**2)**2),
                      lambda r: (2*r*(1 + r**2) - 4*r*(3 + r**2))/(8*PI*(1 + r**2)**3),
                      lambda r: r**3/(2*(1 + r**2)), np.sqrt(CR2))


def uniform(compactness):
    R = np.sqrt(compactness*3/(8*PI))                       # rho = 1, 2M/R = 8 pi R^2/3
    return Prescribed(lambda r: np.ones_like(np.asarray(r, dtype=float)), lambda r: np.zeros_like(np.asarray(r, dtype=float)),
                      lambda r: 4*PI/3*r**3, R)


class Bag:
    """MIT bag model p = (rho - 4B)/3 with 4B = 1; four dimensions."""

    def __init__(self, rhoc, rtol=1e-11, atol=1e-14, r0=1e-6):
        def rhs(r, Y):
            m, p = Y
            rho = 3*p + 1
            return [4*PI*r**2*rho, -(rho + p)*(m + 4*PI*r**3*p)/(r*(r - 2*m))]
        ev = lambda r, Y: Y[1]
        ev.terminal, ev.direction = True, -1
        self.sol = solve_ivp(rhs, [r0, 50], [4*PI*r0**3*rhoc/3, (rhoc - 1)/3], method='DOP853', events=ev,
                             rtol=rtol, atol=atol, dense_output=True)
        self.rhs, self.rhoc = rhs, rhoc
        self.R = self.sol.t_events[0][0]
        self.M = self.sol.y_events[0][0][0]
        self.compactness = 2*self.M/self.R
        self.surface_ratio = 1/(3*self.M/(4*PI*self.R**3))   # rho_R/rhobar_R with rho_R = 1

    def state(self, r):
        m, p = self.sol.sol(r)
        return dict(m=m, p=p, rho=3*p + 1, rhobar=3*m/(4*PI*r**3))


# ---------------------------------------------------------------------------------------------------
# Polytropic sequences at fixed K (Section 5).  With rho_c = 1 the runs are labelled by sigma = p_c/rho_c,
# which at fixed K is K rho_c^(1/n); since lengths scale as rho_c^(-1/2), the mass parameter at fixed K
# is mu_K(sigma) = mu(sigma) sigma^(-n(D-3)/2) up to a constant, and u_R and delta_D do not change.

def mass_at_fixed_K(st):
    return st.mu*st.sigma**(-st.n*(st.D - 3)/2)


def _refine_max(f, s_lo, s_hi):
    """Maximise f on [s_lo, s_hi] in log sigma by bounded Brent minimisation of -f."""
    from scipy.optimize import minimize_scalar
    res = minimize_scalar(lambda ls: -f(np.exp(ls)), bounds=(np.log(s_lo), np.log(s_hi)), method='bounded',
                          options=dict(xatol=1e-9))
    return float(np.exp(res.x))


def first_mass_maximum(D, n, npts=30):
    """First maximum of the mass at fixed K along sigma in [1e-3, n/(n+1)]; returns (sigma, Polytrope)."""
    sig = np.geomspace(1e-3, n/(n + 1), npts)
    f = lambda x: mass_at_fixed_K(Polytrope(D, n, x))
    m = [f(s) for s in sig]
    k = next((i for i in range(npts - 1) if m[i] > m[i + 1]), None)      # first decrease on the grid
    if k is not None:
        lo, hi = sig[max(k - 1, 0)], sig[k + 1]
    elif f(sig[-1]*(1 - 1e-4)) > m[-1]:                                  # maximum between the last two points
        lo, hi = sig[-2], sig[-1]
    else:                                                                # mass increases to the causal end
        return None, None
    s = _refine_max(f, lo, hi)
    return s, Polytrope(D, n, s)


def compactness_maximum(D, n, npts=30):
    """Maximum of u_R along sigma in [1e-3, n/(n+1)]: the causal end, or a refined interior maximum."""
    sig = np.geomspace(1e-3, n/(n + 1), npts)
    u = [Polytrope(D, n, s).uR for s in sig]
    k = int(np.argmax(u))
    if k == npts - 1:
        return sig[-1], Polytrope(D, n, sig[-1])
    s = _refine_max(lambda x: Polytrope(D, n, x).uR, sig[k - 1], sig[k + 1])
    return s, Polytrope(D, n, s)


==> anc/scalar_charge/python/symbolic.py <==
"""Symbolic curvature of the static spherically symmetric metric used in the paper,

    ds^2 = y(r)^2 dt^2 - dr^2/Z(r) - r^2 dOmega_{D-2}^2          (eq. 7)

and of the Riemannian metric of its static slices, gamma = dr^2/Z + r^2 dOmega_{D-2}^2.

Everything is computed from the metric by brute force: Christoffel symbols, the Riemann tensor,
and then the invariants.  The angles are kept symbolic while derivatives are taken and are then
set to fixed values (pi/3 by default); the invariants do not depend on them, and the scripts
confirm this by repeating each check at a second set of angles.
"""
import sympy as sp

r = sp.Symbol('r', positive=True)
t = sp.Symbol('t')
y = sp.Function('y')(r)
Z = sp.Function('Z')(r)

# plain symbols for y, y', y'', Z, Z', Z'' used to simplify the final expressions
Y0, Y1, Y2, Z0, Z1, Z2 = sp.symbols('Y0 Y1 Y2 Z0 Z1 Z2', real=True)
Z0p = sp.Symbol('Z0', positive=True)


def to_symbols(expr):
    """Replace y(r), Z(r) and their first two derivatives by the symbols Y0..Z2."""
    expr = expr.subs({y.diff(r, 2): Y2, Z.diff(r, 2): Z2})
    expr = expr.subs({y.diff(r): Y1, Z.diff(r): Z1})
    return expr.subs({y: Y0, Z: Z0p})


def _angles(D):
    return sp.symbols(f'th1:{D - 1}', positive=True)


def _sphere_factors(D, th):
    """Diagonal entries r^2, r^2 sin^2 th1, r^2 sin^2 th1 sin^2 th2, ... of the (D-2)-sphere part."""
    f = [r**2]
    for k in range(1, D - 2):
        f.append(f[-1]*sp.sin(th[k - 1])**2)
    return f


def curvature(gdiag, X, angle_subs):
    """Brute-force curvature of a diagonal metric diag(gdiag) in coordinates X.
    Returns the inverse-metric diagonal, the Ricci tensor diagonal R_aa, the Ricci scalar, the
    Kretschmann scalar R_abcd R^abcd, R_ab R^ab and the Gauss-Bonnet combination, all with the
    angles set to angle_subs after differentiation."""
    n = len(X)
    g = list(gdiag)
    gi = [1/ga for ga in g]
    # Christoffel symbols Gamma^a_{bc} of a diagonal metric
    Gam = [[[0]*n for _ in range(n)] for _ in range(n)]
    for a in range(n):
        for b in range(n):
            for c in range(b, n):
                val = 0
                if a == b:
                    val += sp.diff(g[a], X[c])
                if a == c:
                    val += sp.diff(g[a], X[b])
                if b == c:
                    val -= sp.diff(g[b], X[a])
                val = gi[a]*val/2
                Gam[a][b][c] = Gam[a][c][b] = val
    # Riemann tensor R^a_{bcd} = d_c Gam^a_{db} - d_d Gam^a_{cb} + Gam^a_{ce} Gam^e_{db} - Gam^a_{de} Gam^e_{cb}
    Rm = {}
    for a in range(n):
        for b in range(n):
            for c in range(n):
                for d in range(c + 1, n):
                    val = sp.diff(Gam[a][d][b], X[c]) - sp.diff(Gam[a][c][b], X[d])
                    val += sum(Gam[a][c][e]*Gam[e][d][b] - Gam[a][d][e]*Gam[e][c][b] for e in range(n))
                    if val != 0:
                        Rm[(a, b, c, d)] = val.subs(angle_subs)
    gS = [ga.subs(angle_subs) for ga in g]
    giS = [1/ga for ga in gS]
    # Kretschmann: R_abcd R^abcd = sum (R^a_bcd)^2 g_aa g^bb g^cc g^dd, factor 2 for d < c
    K = 2*sum(v**2*gS[a]*giS[b]*giS[c]*giS[d] for (a, b, c, d), v in Rm.items())
    # Ricci tensor R_bd = R^a_{bad}; the metric is diagonal and so is Ricci
    Ric = [0]*n
    for (a, b, c, d), v in Rm.items():
        if a == c and b == d:
            Ric[b] += v
        if a == d and b == c:
            Ric[b] -= v          # R^a_{b d a} = -R^a_{b a d}
    Rs = sum(giS[b]*Ric[b] for b in range(n))
    Ric2 = sum((giS[b]*Ric[b])**2 for b in range(n))
    GB = K - 4*Ric2 + Rs**2
    return giS, Ric, Rs, K, Ric2, GB


def spacetime(D, angle=sp.pi/3):
    """Curvature of the spacetime metric (7) in D dimensions."""
    th = _angles(D)
    sph = _sphere_factors(D, th)
    gdiag = [y**2, -1/Z] + [-f for f in sph]
    subs = {a: angle for a in th}
    gi, Ric, Rs, K, Ric2, GB = curvature(gdiag, [t, r, *th], subs)
    # mixed Einstein tensor components G^t_t, G^r_r, G^th1_th1
    Gtt = gi[0]*Ric[0] - Rs/2
    Grr = gi[1]*Ric[1] - Rs/2
    Gthth = gi[2]*Ric[2] - Rs/2
    weyl2 = K - 4*Ric2/(D - 2) + 2*Rs**2/((D - 1)*(D - 2))
    return dict(GB=GB, Gtt=Gtt, Grr=Grr, Gthth=Gthth, Ricci=Rs, Weyl2=weyl2, Kretschmann=K)


def slice_metric(D, angle=sp.pi/3):
    """Curvature of the Riemannian slice metric gamma = dr^2/Z + r^2 dOmega_{D-2}^2."""
    th = _angles(D)
    sph = _sphere_factors(D, th)
    gdiag = [1/Z] + sph
    subs = {a: angle for a in th}
    gi, Ric, Rs, K, Ric2, GB = curvature(gdiag, [r, *th], subs)
    Grr_mixed = gi[0]*Ric[0] - Rs/2
    return dict(GB=GB, Grr_mixed=Grr_mixed)


def simplify_zero(expr):
    """True if expr vanishes identically (as a function of r, y, Z and their derivatives)."""
    e = sp.radsimp(sp.together(to_symbols(sp.expand(expr))))
    e = sp.simplify(sp.cancel(e))
    return e == 0


==> anc/zero_surface/README.txt <==
Checks for "Where can Gauss-Bonnet scalarization begin in neutron and quark stars?"
==================================================================================

These scripts recompute every identity and every number in the paper from scratch.  The Python checks
print PASS or FAIL with the value computed here beside the value quoted in the paper; a number passes
when the computed value rounds to the quoted one.  The Mathematica files print the computed values
beside the quoted ones.  Equation, section, figure and table numbers are those of the paper.


1. Python (the complete set)
----------------------------
Needs Python 3.9 or later with numpy, scipy, sympy and mpmath:

    pip install numpy scipy sympy mpmath

Then, in the python folder:

    python3 run_all.py            (about a minute)

run_all.py should end with

    check01_invariant.py      39 of  39 passed
    check02_integral.py       13 of  13 passed
    check03_scalar.py         17 of  17 passed
    check04_newtonian.py      59 of  59 passed
    check05_polytropes.py     62 of  62 passed
    check06_models.py         36 of  36 passed
    check07_higher.py          9 of   9 passed
    check08_quark.py          17 of  17 passed
    check14_selfbound.py      11 of  11 passed
    check15_realistic.py      32 of  32 passed
    All checks: 295 of 295 passed.

The full output goes to python/results.txt.  Each script also runs on its own, for example
python3 check15_realistic.py, and starts by printing what it checks.  The scripts are numbered across
both folders of these ancillary files, so some numbers are absent here.


2. Mathematica
--------------
GB_identities.wl            the identities in spherical symmetry, by brute-force curvature in D = 4, 5, 6:
                            eq. (3) and the lapse equation, eq. (4) and its Weyl part, the four-dimensional
                            total derivative eq. (12), and the d'Alembertian behind eqs. (14) and (15).
                            Every line prints True, except the one marked "expect False", which shows that
                            isotropy is needed for eq. (4).
GB_figures_zero_surface.wl  redraws Figures 1-3 and recomputes Table 1, printing the quoted values beside the
                            computed ones.  It takes a few minutes.

Run either with Get["/path/to/file.wl"] or by opening it and choosing Run All Code.  The figures go to
a folder figs_mma next to the file.  The Mathematica files are an independent implementation of the same
computations; if the two ever disagree, the Python output is the reference.  The realistic equations of
state (APR4, SLy) and the self-bound stars of constant sound speed are checked in Python only.


3. Where each part of the paper is checked
------------------------------------------
Section 1     eq. (1): the scalar Lagrangian, its field equation and the sign conventions; the effective
              mass -zeta''(0) G                                         check03_scalar.py
Section 2    eq. (3) and the lapse equation used in all integrations, eq. (4) and its Weyl part
              (D = 4, 5, 6, from the curvature; isotropy shown to be necessary), Silva et al.'s
              four-dimensional form, the tidal density, Herrera's complexity factor, eq. (5)
                                                                        check01_invariant.py
Section 3   the factorisation behind eq. (6) and the bound on its second factor
                                                                        check01_invariant.py
              the iron-surface ratio 1e-14, Lemma 1 and the hypotheses of Theorem 1 on the 140
              polytropes, the values of Figure 1                       check05_polytropes.py
Section 4    eq. (8), the tidal-tensor statement, the Lane-Emden form of eq. (8), Table 1 (all 32
              entries), xi_0 and xi_1, the Tolman VII closed forms eq. (9), n < (D+1)/(D-3)
                                                                        check04_newtonian.py
Section 5     eq. (12), eq. (13), the regular centre, the exterior value of G, I_ext and the
              four-dimensional cancellation                             check02_integral.py
              eqs. (14) and (15), the four-dimensional phi' and its r^-5 fall-off
                                                                        check03_scalar.py
              the four-dimensional cancellation in all 140 polytropes   check05_polytropes.py
              Figure 2(b): I(R) = -64 pi M^2/R^3 and the common exterior -(R/r)^3
                                                                        check06_models.py
Section 6    Models and method (n = 1, sigma = 0.2 at five tolerances; G from eq. (4) against G from
              the metric), the 140 polytropes, their first mass maxima and the 101 models on stable
              branches, Figures 1 and 3                                 check05_polytropes.py
              realistic equations of state: APR4 and SLy in the piecewise-polytropic form of Read et al.
              (their Table II crust and Table III core), M_max and R_1.4 against the fits, the failure
              of the hypotheses of Theorem 1(ii) in the crust, exactly one zero in each of 30 stars from
              1.0 Msun to the maximum mass, r0, the depth, the density there and the enclosed mass at
              1.4 Msun, and r0/R and m(r0)/M at the maximum mass, with two integrators
                                                                        check15_realistic.py
              the five- and six-dimensional polytropes: one zero each, r0/R = 0.8074, and the
              Newtonian limit of the zero                               check07_higher.py
              Tolman VII, Finch-Skea and eq. (16), uniform density, Figure 2
                                                                        check06_models.py
              quark stars (MIT bag model)                               check08_quark.py
              self-bound matter of constant sound speed: 13 values of c_s^2 from 0.16 to 1, 60 stable
              stars each; the critical value 0.160; softer matter      check14_selfbound.py


4. Method
---------
Units G = c = 1.  Polytropes are Tooper's, p = K rho^(1+1/n) with rho the total energy density,
rho_c = 1 and sigma = p_c/rho_c = K rho_c^(1/n).  At fixed K lengths scale as rho_c^(-1/2), so the
mass along a sequence is proportional to mu sigma^(-n(D-3)/2), while u_R is unchanged; the first maximum
of that function, where radial stability is lost, and the maximum of u_R are located by bounded Brent
minimisation (golden-section search in Mathematica).  The TOV equations in D dimensions are integrated
outward from the regular-centre series, with the mean density rhobar integrated directly,
rhobar' = (D-1)(rho - rhobar)/r, so that it stays accurate near the centre.  Python uses the 8th-order
Runge-Kutta scheme DOP853 at relative tolerance 1e-11; Mathematica uses NDSolve at PrecisionGoal 13.
Zeros of G are bracketed on a grid of 4000 points and refined with Brent's method.  Tolman VII,
Finch-Skea and uniform-density stars are integrated inward from p(R) = 0.  The piecewise-polytrope stars
are integrated in x = ln p from the centre to p = 1e-10 g/cm^3, which resolves the crust; G is evaluated
on 200001 points uniform in ln p (40001 for the 30-star scans), and DOP853 and LSODA are compared.  The
self-bound stars of constant sound speed are integrated in r, with rho_s = 1, at relative tolerance
1e-12.  The symbolic checks compute Christoffel symbols, the Riemann tensor and the invariants directly
from the metric with sympy, set the angles to fixed values after differentiation, and repeat the
curvature checks at a second set of angles.


5. Points of detail
-------------------
* rhobar/rho <= 1.774 for quark stars is an upper bound; the computed maximum is 1.77342, at the
  surface of the maximum-mass star.
* The four-dimensional cancellation is measured against the largest |I(r)| inside the star
  (7.5e-11).  Measured against I_ext = 64 pi M^2/R^3 it is 2e-7 for the n = 3 stars near the causal
  limit, whose cores reach values of |I| far larger than I_ext; the residual falls as the tolerance
  is tightened, so it is integration error.
* Read et al. list, for each equation of state, the maximum mass and the radius of a 1.4 Msun star of
  the tabulated equation of state and the percentage error of the fit; the values of the fits are
  formed from these, and the stars here agree with them to 0.04-0.05%; the paper quotes 0.1%, which
  allows for the rounding of the published values.
* At c_s^2 = 0.16 the largest rhobar/rho is 1.9997, at the surface of the maximum-mass star; the
  critical value at which it reaches 2 there is c_s^2 = 0.15986.
* The stars of check07 also carry the scalar charge of the companion Letter; its checks are in the
  folder scalar_charge.


==> anc/zero_surface/mathematica/GB_figures_zero_surface.wl <==
(* ::Package:: *)

(* ::Title:: *)
(*Figures 1-3 and Table 1 of "Where can Gauss-Bonnet scalarization begin in neutron and quark stars?"*)


(* ::Text:: *)
(*This file reproduces Figures 1-3 and Table 1 of the paper.*)
(*Units G = c = 1.  Stellar models are scaled to unit central density, so lengths are in units of rho_c^(-1/2).*)
(*Polytropes are of Tooper type, p = K rho^(1+1/n) with rho the total energy density; sigma = p_c/rho_c.*)
(*Run it with  Get["/path/to/GB_figures_zero_surface.wl"]  from any notebook, or open the file in Mathematica and press Run All Code.*)
(*Each figure is written to the folder figs_mma next to this file, under the file name used for the papers.*)
(*Every block prints the values quoted in the papers beside the values just computed, as a check on the run.*)


(* ::Section:: *)
(*Setup*)


$dir = Which[
   StringQ[$InputFileName] && $InputFileName =!= "", DirectoryName[$InputFileName],
   $FrontEnd =!= Null, Quiet[Check[NotebookDirectory[], Directory[]]],
   True, Directory[]];
$figdir = FileNameJoin[{$dir, "figs_mma"}];
If[! DirectoryQ[$figdir], CreateDirectory[$figdir]];

save[name_String, g_] := (Export[FileNameJoin[{$figdir, name}], g]; Print["  wrote ", name]);
check[label_String, computed_, paper_String] :=
  Print["  ", label, ":  computed ", NumberForm[computed, 5], "   quoted ", paper];


(* ::Subsection:: *)
(*Colours, line styles, markers and plot defaults*)


hex[s_String] := RGBColor @@ (FromDigits[#, 16]/255. & /@
     {StringTake[s, {2, 3}], StringTake[s, {4, 5}], StringTake[s, {6, 7}]});

pal = hex /@ {"#2a78d6", "#eb6834", "#1baf7a", "#eda100", "#e87ba4", "#6250d6"};
{cBlue, cOrange, cAqua, cYellow, cMagenta, cViolet} = pal;
{ink, ink2, muted, hair} = hex /@ {"#0b0b0b", "#52514e", "#898781", "#c3c2b7"};

(* line styles 1..6: solid, dashed, dash-dot, dotted, dash-dot-dot, long dash;
   as in matplotlib, the dash lengths scale with the line width *)
dashPattern[k_Integer, lw_] := lw {{}, {3.7, 1.6}, {6.4, 1.6, 1., 1.6}, {1., 1.65},
     {5., 1.5, 1., 1.5, 1., 1.5}, {8., 2.}}[[k]];
sty[col_, k_Integer: 1, lw_: 1.6] :=
  Directive[col, AbsoluteThickness[lw], AbsoluteDashing[dashPattern[k, lw]]];
dotted[col_, lw_: 0.9] := Directive[col, AbsoluteThickness[lw], AbsoluteDashing[{1., 1.6} lw]];

it[s_String] := Style[s, Italic];
dot[col_, pt_, size_: 6] := {col, AbsolutePointSize[size], Point[pt]};
ring[col_, pt_, size_: 7] := {col, AbsolutePointSize[size], Point[pt],
   White, AbsolutePointSize[size - 2.6], Point[pt]};
(* square marker of half-width s printer's points, open or filled *)
square[col_, pt_, s_: 3.2, filled_: False] := {If[TrueQ[filled], FaceForm[col], FaceForm[White]],
   EdgeForm[Directive[col, AbsoluteThickness[1.1]]],
   Polygon[Offset[#, pt] & /@ {{-s, -s}, {s, -s}, {s, s}, {-s, s}}]};
vline[x_, {y0_, y1_}, col_: muted, lw_: 0.6] := {col, AbsoluteThickness[lw], Line[{{x, y0}, {x, y1}}]};
hline[y_, {x0_, x1_}, col_: hair, lw_: 0.6] := {col, AbsoluteThickness[lw], Line[{{x0, y}, {x1, y}}]};
label[txt_, pt_, off_: {-1, 0}, size_: 8, col_: ink2] := Text[Style[txt, size, col], pt, off];
legend[styles_, labels_, pos_] := Placed[LineLegend[styles, labels,
    LegendMarkerSize -> {30, 11}, LegendLayout -> "Column",
    LabelStyle -> Directive[FontFamily -> "Times", FontSize -> 8, ink]], pos];
panel[g_, title_String] := Labeled[g, Style[title, 9.5, FontFamily -> "Times", ink], {{Top, Left}}];
pair[a_, b_] := Grid[{{a, b}}, Spacings -> {2, 0}, Alignment -> Top];

SetOptions[#,
    Frame -> {{True, False}, {True, False}}, Axes -> False,
    FrameStyle -> Directive[ink2, AbsoluteThickness[0.6]],
    FrameTicksStyle -> Directive[ink2, FontSize -> 8.5],
    LabelStyle -> Directive[FontFamily -> "Times", FontSize -> 9.5, ink],
    PlotRangePadding -> None] & /@ {Plot, ListLinePlot};

singleOpts = {ImageSize -> 330, AspectRatio -> 3.0/4.6};
halfOpts = {ImageSize -> 235, AspectRatio -> 2.9/3.2};


(* ::Section:: *)
(*Relativistic stars in four dimensions*)


(* ::Text:: *)
(*Polytrope with rho = theta^n, p = sigma theta^(n+1), rho_c = 1: TOV integrated outward from the regular-centre series until theta = 0.*)
(*The lapse y = e^(nu/2) obeys (ln y)' = (m + 4 pi r^3 p)/(r (r - 2m)) and is matched to Schwarzschild at the surface.*)


polytrope[n_?NumericQ, sig_?NumericQ, rmax_: 100.] := Module[
   {r0 = 1.*^-6, th0, mF, thF, lyF, R, M, shift, mm, tt, ly, rr},
   th0 = 1 - (1 + sig) (1 + 3 sig) (2 Pi/3) r0^2/(sig (n + 1));
   {mF, thF, lyF} = NDSolveValue[{
      mm'[rr] == 4 Pi rr^2 Max[tt[rr], 0]^n,
      tt'[rr] == -(1 + sig Max[tt[rr], 0]) (mm[rr] + 4 Pi rr^3 sig Max[tt[rr], 0]^(n + 1))/
          (sig (n + 1) rr (rr - 2 mm[rr])),
      ly'[rr] == (mm[rr] + 4 Pi rr^3 sig Max[tt[rr], 0]^(n + 1))/(rr (rr - 2 mm[rr])),
      mm[r0] == 4 Pi r0^3/3, tt[r0] == th0, ly[r0] == 0,
      WhenEvent[tt[rr] < 0, "StopIntegration"]},
     {mm, tt, ly}, {rr, r0, rmax},
     PrecisionGoal -> 12, AccuracyGoal -> 14, MaxSteps -> Infinity];
   R = mF["Domain"][[1, 2]]; M = mF[R];
   shift = Log[1 - 2 M/R]/2 - lyF[R];
   <|"R" -> R, "M" -> M, "r0" -> r0, "m" -> mF, "theta" -> thF,
     "rho" -> Function[x, Max[thF[x], 0]^n],
     "p" -> Function[x, sig Max[thF[x], 0]^(n + 1)],
     "y" -> Function[x, Exp[lyF[x] + shift]]|>];


(* ::Text:: *)
(*Prescribed density rho(r) and mass function m(r): TOV integrated inward from p(R) = 0.*)


prescribed[rhoFn_, mFn_, R_?NumericQ] := Module[{pF, lyF, pp, ly, rr, r0 = 1.*^-5 R},
   {pF, lyF} = NDSolveValue[{
      pp'[rr] == -(rhoFn[rr] + pp[rr]) (mFn[rr] + 4 Pi rr^3 pp[rr])/(rr (rr - 2 mFn[rr])),
      ly'[rr] == (mFn[rr] + 4 Pi rr^3 pp[rr])/(rr (rr - 2 mFn[rr])),
      pp[R] == 0, ly[R] == Log[1 - 2 mFn[R]/R]/2},
     {pp, ly}, {rr, r0, R}, PrecisionGoal -> 12, AccuracyGoal -> 16, MaxSteps -> Infinity];
   <|"R" -> R, "M" -> mFn[R], "r0" -> r0, "m" -> mFn, "rho" -> rhoFn, "p" -> pF,
     "y" -> Function[x, Exp[lyF[x]]]|>];


(* ::Text:: *)
(*Gauss-Bonnet scalar from the mean-density identity (3), the lapse-weighted integral (7) in its four-dimensional closed form (10),*)
(*normalised by 64 pi M^2/R^3, and zeros of a function (searched from r = 10^-3 R outward; G < 0 near the centre).*)


gb[st_Association, r_?NumericQ] := Module[
   {rb = 3 st["m"][r]/(4 Pi r^3), rh = st["rho"][r], pr = st["p"][r]},
   256 Pi^2/3 ((rb - rh)^2 - rh (rh + 3 pr))];

lapseI[st_Association, r_?NumericQ] := Module[{mr = st["m"][r], pr = st["p"][r]},
   -(st["y"][r]/Sqrt[1 - 2 mr/r]) mr (mr + 4 Pi r^3 pr)/r^3/(st["M"]^2/st["R"]^3)];

zeros[f_, a_?NumericQ, b_?NumericQ, n_: 4000] := Module[{xs, vs, idx, z},
   xs = Table[a + (b - a) k/n, {k, 0, n}]; vs = f /@ xs;
   idx = Flatten[Position[Sign[Most[vs]] Sign[Rest[vs]], -1]];
   Table[z /. FindRoot[f[z], {z, xs[[i]], xs[[i + 1]]}, Method -> "Brent"], {i, idx}]];


(* ::Text:: *)
(*The four models of Figure 2: n = 1 polytrope (p_c = 0.2 rho_c), Tolman VII (2M/R = 0.3), Finch-Skea (C R^2 = 1.5), uniform density (2M/R = 0.4).*)


models = {
   {"polytrope n = 1", polytrope[1., 0.2]},
   {"Tolman VII", With[{R = Sqrt[0.3 15/(16 Pi)]},
      prescribed[Function[x, 1 - (x/R)^2], Function[x, 4 Pi/3 x^3 (1 - 0.6 (x/R)^2)], R]]},
   {"Finch\[Dash]Skea", prescribed[Function[x, (3 + x^2)/(8 Pi (1 + x^2)^2)],
      Function[x, x^3/(2 (1 + x^2))], Sqrt[1.5]]},
   {"uniform density", With[{R = Sqrt[0.4 3/(8 Pi)]},
      prescribed[Function[x, 1.], Function[x, 4 Pi/3 x^3], R]]}};

Print["Models:"];
Do[With[{st = mod[[2]]},
   Print["  ", mod[[1]], ":  2M/R = ", NumberForm[2 st["M"]/st["R"], 5],
    "   interior zeros r0/R = ",
    NumberForm[zeros[gb[st, #] &, 1.*^-3 st["R"], st["R"] (1 - 1.*^-9)]/st["R"], 5]]], {mod, models}];
Print["  quoted: 2M/R = 0.40144, 0.3, 0.6, 0.4;  zeros 0.77711, one zero, none, none"];
With[{st = models[[1, 2]]}, Module[{z = First[zeros[gb[st, #] &, 1.*^-3 st["R"], st["R"] (1 - 1.*^-9)]]},
   check["n = 1, sigma = 0.2: 2M/R, r0/R, m(r0)/M", {2 st["M"]/st["R"], z/st["R"], st["m"][z]/st["M"]},
    "{0.40144061, 0.77711305, 0.81270798}"]]];


(* ::Section:: *)
(*Figure 1: the locator (fig_balance.pdf)*)


Module[{st = models[[1, 2]], R, M, x0, w0, tidal, matt, xs, xe, g},
  R = st["R"]; M = st["M"];
  tidal[x_?NumericQ] := If[x <= 1, 3 st["m"][x R]/(4 Pi (x R)^3) - st["rho"][x R], 3 M/(4 Pi (x R)^3)];
  matt[x_?NumericQ] := Sqrt[st["rho"][x R] (st["rho"][x R] + 3 st["p"][x R])];
  x0 = First[zeros[gb[st, # R] &, 1.*^-3, 1 - 1.*^-9]]; w0 = tidal[x0];
  check["n = 1 polytrope, 2M/R and r0/R", {2 M/R, x0}, "{0.401, 0.7771}"];
  xs = Subdivide[st["r0"]/R, 1., 600]; xe = Subdivide[1., 1.8, 200];
  g = ListLinePlot[{Transpose[{xs, matt /@ xs}], Transpose[{xs, tidal /@ xs}], Transpose[{xe, tidal /@ xe}]},
    PlotStyle -> {sty[cOrange, 3, 1.7], sty[cBlue, 1, 1.7], sty[cBlue, 1, 1.7]},
    PlotRange -> {{0, 1.8}, {0, 1.4}},
    Prolog -> {GrayLevel[0.94], Rectangle[{0, 0}, {x0, 1.4}]},
    Epilog -> {vline[1, {0, 1.4}], vline[x0, {0, 1.4}], ring[ink, {x0, w0}, 7.5],
      label["\[CapitalSigma]", {x0, 1.34}, {0, -1}, 10, ink],
      label[it["R"], {1, 1.34}, {0, -1}, 10, ink],
      label[Column[{"\[ScriptCapitalG] < 0", "Ricci-dominated"}], {0.04, 0.22}, {-1, -1}],
      label["\[ScriptCapitalG] > 0, Weyl-dominated", {1.06, 0.62}],
      label[TraditionalForm[HoldForm[Sqrt[\[Rho] (\[Rho] + 3 p)]]], {0.47, 1.13}, {-1, 0}, 9, cOrange],
      label[TraditionalForm[HoldForm[OverBar[\[Rho]] - \[Rho]]], {0.47, 0.30}, {-1, 0}, 9, cBlue]},
    FrameLabel -> {Row[{it["r"], "/", it["R"]}], Row[{"density / ", Subscript[it["\[Rho]"], "c"]}]},
    Sequence @@ singleOpts];
  save["fig_balance.pdf", g]];


(* ::Section:: *)
(*Figure 2: four stellar models (fig_gallery.pdf)*)


(* ::Text:: *)
(*Circles: zeros of G, which are local minima of the lapse-weighted integral.  Squares: surface jumps of G between the*)
(*interior limit (open) and the exterior value (filled); the integral then has a corner minimum at r = R, not a zero.*)


Module[{data, styles, ep1 = {}, ep2 = {}, pa, pb},
  data = Table[Module[{st = models[[k, 2]], R, M, G0, xs, xe, Gs, Ge, Is, imin, z},
     R = st["R"]; M = st["M"]; G0 = Abs[gb[st, st["r0"]]];
     xs = Subdivide[st["r0"]/R, 1., 800]; xe = Subdivide[1., 1.6, 150];
     Gs = Table[gb[st, x R]/G0, {x, xs}];
     Ge = Table[48 M^2/(x R)^6/G0, {x, xe}];
     Is = Table[lapseI[st, x R], {x, xs}]; imin = First[Ordering[Is, 1]];
     z = zeros[gb[st, # R] &, 1.*^-3, 1 - 1.*^-9];
     <|"G" -> Transpose[{xs, Gs}], "Ge" -> Transpose[{xe, Ge}],
       "I" -> Transpose[{xs, Is}], "Ie" -> Transpose[{xe, -xe^-3}],
       "Imin" -> {xs[[imin]], Is[[imin]]}, "z" -> z, "Gin" -> Last[Gs], "Gout" -> First[Ge]|>],
    {k, 4}];
  check["minimum of I(r) at r/R (n = 1, Tolman VII)", {data[[1]]["Imin"][[1]], data[[2]]["Imin"][[1]]},
   "at the zero surface, 0.7771 for n = 1"];
  check["I(R)/(64 pi M^2/R^3) for the four models", data[[All, "I", -1, 2]], "-1 for every model"];
  styles = Table[sty[pal[[k]], k], {k, 4}];
  Do[With[{d = data[[k]], col = pal[[k]]},
    If[d["Gin"] < 0,
     AppendTo[ep1, {{col, AbsoluteThickness[0.8], AbsoluteDashing[{1, 1.5}],
         Line[{{1, d["Gin"]}, {1, d["Gout"]}}]}, square[col, {1, d["Gin"]}, 3.2, False],
        square[col, {1, d["Gout"]}, 3.2, True]}];
     AppendTo[ep2, square[col, {1, -1}, 3.4, False]],
     AppendTo[ep1, ring[col, {First[d["z"]], 0}, 7]];
     AppendTo[ep2, ring[col, d["Imin"], 7]]]], {k, 4}];
  pa = ListLinePlot[Flatten[Table[{data[[k]]["G"], data[[k]]["Ge"]}, {k, 4}], 1],
    PlotStyle -> Flatten[Table[{styles[[k]], styles[[k]]}, {k, 4}]],
    PlotRange -> {{0, 1.6}, {-1.1, 0.75}},
    Prolog -> {hline[0, {0, 1.6}]},
    Epilog -> {vline[1, {-1.1, 0.75}], ep1},
    FrameLabel -> {Row[{it["r"], "/", it["R"]}],
      Row[{"\[ScriptCapitalG](", it["r"], ") / |\[ScriptCapitalG](0)|"}]},
    PlotLegends -> legend[styles, models[[All, 1]], {{0.03, 0.97}, {0, 1}}], Sequence @@ halfOpts];
  pb = ListLinePlot[Flatten[Table[{data[[k]]["I"], data[[k]]["Ie"]}, {k, 4}], 1],
    PlotStyle -> Flatten[Table[{styles[[k]], styles[[k]]}, {k, 4}]],
    PlotRange -> {{0, 1.6}, {-1.5, 0.08}},
    Prolog -> {hline[0, {0, 1.6}]},
    Epilog -> {vline[1, {-1.5, 0.08}], ep2,
      label[Column[{"circles: zeros of \[ScriptCapitalG]", "squares: surface jumps"}], {1.04, -1.42}, {-1, -1}, 7.2]},
    FrameLabel -> {Row[{it["r"], "/", it["R"]}],
      Row[{it["I"], "(", it["r"], ") / (64\[Pi]", Superscript[it["M"], 2], "/", Superscript[it["R"], 3], ")"}]},
    Sequence @@ halfOpts];
  save["fig_gallery.pdf", pair[panel[pa, "(a) Gauss\[Dash]Bonnet invariant"],
     panel[pb, "(b) lapse-weighted integral"]]]];


(* ::Section:: *)
(*Figure 3: location of the zero surface against compactness (fig_location.pdf)*)


(* ::Text:: *)
(*28 polytropes per index, p_c/rho_c log-spaced from 10^-4 to the causal value n/(n+1): 140 models.  Solid up to the*)
(*compactness maximum of each sequence, dotted beyond it.  28 Tolman VII stars up to the causal limit 2M/R = 0.5396.*)
(*The n = 3 star at the causal limit has R = 88 rho_c^(-1/2), hence the larger integration range.  This block takes a few minutes.*)


locPolytrope[n_?NumericQ] := Module[{sigs},
   sigs = Exp[Subdivide[Log[1.*^-4], Log[n/(n + 1.)], 27]];
   Table[Module[{st = polytrope[n, sg, 300.], zz},
     zz = zeros[gb[st, #] &, 1.*^-3 st["R"], st["R"] (1 - 1.*^-9)];
     If[zz === {}, Print["  no zero for n = ", n, ", sigma = ", sg]; Nothing,
      {2 st["M"]/st["R"], First[zz]/st["R"], st["m"][First[zz]]/st["M"], Length[zz]}]], {sg, sigs}]];

locTolman = Table[With[{R = Sqrt[comp 15/(16 Pi)]}, Module[{st, z},
     st = prescribed[Function[x, 1 - (x/R)^2], Function[x, 4 Pi/3 x^3 (1 - 0.6 (x/R)^2)], R];
     z = First[zeros[gb[st, #] &, 1.*^-3 R, R (1 - 1.*^-9)]];
     {comp, z/R, st["m"][z]/st["M"]}]], {comp, Subdivide[0.002, 0.5396, 27]}];

nList = {0.5, 1., 1.5, 2., 3.};
locPoly = Table[locPolytrope[n], {n, nList}];
kMax = Table[First[Ordering[rows[[All, 1]], -1]], {rows, locPoly}];
Print["Zeros per model (all 140 should have exactly one): ", Union[Flatten[locPoly[[All, All, 4]]]]];
Do[With[{rows = locPoly[[j]], k = kMax[[j]]},
   check["n = " <> ToString[nList[[j]]] <> ": max 2M/R; m(r0)/M range up to the maximum; minimum on the full grid",
    {rows[[k, 1]], MinMax[rows[[1 ;; k, 3]]], Min[rows[[All, 3]]]},
    {"0.928-0.929", "0.807-0.813", "0.699-0.720", "0.616-0.645, full grid 0.588",
      "0.511-0.528, full grid 0.179"}[[j]]]], {j, 5}];
newtonValues = {{0.931741, 0.928}, {0.783213, 0.809}, {0.638723, 0.714}, {0.508915, 0.638},
   {0.292281, 0.524}, {Sqrt[5/7.], 0.8624}};   (* Table 1: r0/R and m(r0)/M at zero compactness *)
check["Tolman VII r0/R and m(r0)/M, first and last", {locTolman[[1, 2 ;; 3]], locTolman[[-1, 2 ;; 3]]},
  "{0.8452, 0.862} -> {0.8544, 0.876}"];

Module[{styles, names, solidA, solidB, dotA, dotB, pa, pb, leg},
  styles = Table[sty[pal[[k]], k], {k, 6}];
  names = {"polytrope n = 0.5", "polytrope n = 1", "polytrope n = 1.5", "polytrope n = 2",
    "polytrope n = 3", "Tolman VII"};
  solidA = Append[Table[locPoly[[j, 1 ;; kMax[[j]], {1, 2}]], {j, 5}], locTolman[[All, {1, 2}]]];
  solidB = Append[Table[locPoly[[j, 1 ;; kMax[[j]], {1, 3}]], {j, 5}], locTolman[[All, {1, 3}]]];
  dotA = Table[If[kMax[[j]] < Length[locPoly[[j]]],
     {dotted[pal[[j]]], Line[locPoly[[j, kMax[[j]] ;;, {1, 2}]]]}, {}], {j, 5}];
  dotB = Table[If[kMax[[j]] < Length[locPoly[[j]]],
     {dotted[pal[[j]]], Line[locPoly[[j, kMax[[j]] ;;, {1, 3}]]]}, {}], {j, 5}];
  pa = ListLinePlot[solidA, PlotStyle -> styles,
    PlotRange -> {{0, 0.56}, {0, 1}},
    Epilog -> {dotA, Table[dot[pal[[k]], {0, newtonValues[[k, 1]]}, 5.5], {k, 6}]}, PlotRangeClipping -> False,
    FrameLabel -> {Row[{"compactness 2", it["M"], "/", it["R"]}], Row[{Subscript[it["r"], "0"], "/", it["R"]}]},
    Sequence @@ halfOpts];
  pb = ListLinePlot[solidB, PlotStyle -> styles,
    PlotRange -> {{0, 0.56}, {0.1, 1}},
    Epilog -> {dotB, Table[dot[pal[[k]], {0, newtonValues[[k, 2]]}, 5.5], {k, 6}],
      label[Column[{"dotted: beyond the", "compactness maximum"}], {0.15, 0.2}, {-1, 0}, 7.2]},
    PlotRangeClipping -> False,
    FrameLabel -> {Row[{"compactness 2", it["M"], "/", it["R"]}],
      Row[{it["m"], "(", Subscript[it["r"], "0"], ") / ", it["M"]}]},
    Sequence @@ halfOpts];
  leg = Column[{
     LineLegend[styles[[1 ;; 3]], names[[1 ;; 3]], LegendLayout -> "Row", LegendMarkerSize -> {30, 11},
      LabelStyle -> Directive[FontFamily -> "Times", FontSize -> 8, ink]],
     LineLegend[styles[[4 ;; 6]], names[[4 ;; 6]], LegendLayout -> "Row", LegendMarkerSize -> {30, 11},
      LabelStyle -> Directive[FontFamily -> "Times", FontSize -> 8, ink]]}, Alignment -> Center];
  save["fig_location.pdf", Column[{pair[panel[pa, "(a) radius of the zero surface"],
       panel[pb, "(b) mass enclosed by the zero surface"]], leg}, Alignment -> Center, Spacings -> 1]]];


(* ::Section:: *)
(*Table 1: the Newtonian zero surface rho = rbar/2*)


(* ::Text:: *)
(*theta'' + (d - 1) theta'/xi + theta^n = 0 in d = D - 1 spatial dimensions; the zero surface is the root of*)
(*2 xi theta^n + d theta' = 0, and the enclosed mass fraction is xi0^(d-1) |theta'(xi0)| / (xi1^(d-1) |theta'(xi1)|).*)
(*Tolman VII, rho = rho_c (1 - r^2/R^2): r0/R = Sqrt[(D+1)/(D+3)], m(r0)/M = ((D+1) x0^(D-1) - (D-1) x0^(D+1))/2.*)


laneEmden[n_?NumericQ, d_Integer] := Module[{th, x, x0 = 1.*^-6, sol, xi1, f, xi0},
   sol = NDSolveValue[{th''[x] + (d - 1) th'[x]/x + Max[th[x], 0]^n == 0,
      th[x0] == 1 - x0^2/(2 d), th'[x0] == -x0/d, WhenEvent[th[x] < 0, "StopIntegration"]},
     th, {x, x0, 400}, PrecisionGoal -> 12, AccuracyGoal -> 14, MaxSteps -> Infinity];
   xi1 = sol["Domain"][[1, 2]];
   f = Function[z, 2 z Max[sol[z], 0]^n + d sol'[z]];
   xi0 = First[zeros[f, 1.*^-3, xi1 (1 - 1.*^-9)]];
   {n, xi0/xi1, xi0^(d - 1) Abs[sol'[xi0]]/(xi1^(d - 1) Abs[sol'[xi1]])}];

tolmanVII[dim_Integer] := With[{x = Sqrt[(dim + 1.)/(dim + 3)]},
   {"Tolman VII", x, ((dim + 1) x^(dim - 1) - (dim - 1) x^(dim + 1))/2}];

Do[Print["Table 1, D = ", dim, ":   n, r0/R, m(r0)/M"];
  Print[TableForm[Append[laneEmden[#, dim - 1] & /@ If[dim == 4, {0.5, 1., 1.5, 2., 3.}, {0.5, 1., 1.5, 2.}],
     tolmanVII[dim]]]], {dim, {4, 5, 6}}];
Print["  quoted, n = 1:  D = 4: 0.7832, 0.809;  D = 5: 0.7971, 0.767;  D = 6: 0.8085, 0.732;",
  "  Tolman VII: 0.8452, 0.862;  0.8660, 0.844;  0.8819, 0.830"];
Print["Done.  Figures are in ", $figdir];


==> anc/zero_surface/mathematica/GB_identities.wl <==
(* ::Package:: *)

(* ::Title:: *)
(*Symbolic checks for "Where can Gauss-Bonnet scalarization begin in neutron and quark stars?"*)
(*Equation numbers refer to that paper.*)


(* ::Text:: *)
(*Brute-force curvature of the static metric (2),  ds^2 = y(r)^2 dt^2 - dr^2/Z(r) - r^2 dOmega_(D-2)^2,*)
(*and of its Riemannian slice metric gamma = dr^2/Z + r^2 dOmega_(D-2)^2, for arbitrary y(r), Z(r).*)
(*Checks, in D = 4, 5, 6:  eq. (3) and the lapse equation;  eq. (4) and its Weyl part for an isotropic fluid;*)
(*eq. (12), the four-dimensional total derivative;  the d'Alembertian behind eqs. (14) and (15).*)
(*Each line prints True when the identity holds.  Run with  Get["/path/to/GB_identities.wl"]  or Run All Code.*)
(*On the sphere we use x_k = cos(theta_k) for the polar angles and an azimuth ph, so every expression is rational;*)
(*the x_k are set to xval after differentiation, and the invariants do not depend on the value (change xval to check).*)


ClearAll[r, t, ph, y, Z, w, phi];
dims = {4, 5, 6};
xval = 1/2;


(* curvature of a diagonal metric g (list of diagonal entries) in coordinates X:
   returns {inverse diagonal, Ricci diagonal R_aa, Ricci scalar, Kretschmann, R_ab R^ab} *)
curvature[g_List, X_List, angRules_List] := Module[{n = Length[X], gi, Gam, Rm, Ric, Rs, K, Ric2, gS, giS, a, b, c, d, e},
   gi = 1/g;
   Gam = Table[gi[[a]] (If[a == b, D[g[[a]], X[[c]]], 0] + If[a == c, D[g[[a]], X[[b]]], 0] -
         If[b == c, D[g[[b]], X[[a]]], 0])/2, {a, n}, {b, n}, {c, n}];
   Rm = Table[D[Gam[[a, d, b]], X[[c]]] - D[Gam[[a, c, b]], X[[d]]] +
       Sum[Gam[[a, c, e]] Gam[[e, d, b]] - Gam[[a, d, e]] Gam[[e, c, b]], {e, n}], {a, n}, {b, n}, {c, n}, {d, n}] /. angRules;
   gS = g /. angRules; giS = 1/gS;
   K = Sum[Rm[[a, b, c, d]]^2 gS[[a]] giS[[b]] giS[[c]] giS[[d]], {a, n}, {b, n}, {c, n}, {d, n}];
   Ric = Table[Sum[Rm[[a, b, a, b]], {a, n}], {b, n}];
   Rs = Sum[giS[[b]] Ric[[b]], {b, n}];
   Ric2 = Sum[(giS[[b]] Ric[[b]])^2, {b, n}];
   {giS, Ric, Rs, K, Ric2}];

(* the (D-2)-sphere of radius r: coordinates x_1..x_(D-3) (x = cos theta) and ph; diagonal entries *)
sphere[dim_, xs_List] := Module[{f = Table[r^2 (Times @@ (1 - Take[xs, k - 1]^2)), {k, Length[xs]}]},
   Append[f/(1 - xs^2), r^2 (Times @@ (1 - xs^2))]];

zeroQ[e_] := Expand[Numerator[Together[e]]] === 0;


(* ::Section:: *)
(*Spacetime: eqs. (3) and (4)*)


Do[Module[{th, sph, g, X, giS, Ric, Rs, K, Ric2, GB, Gtt, Grr, Gth, rho, p, pt, rb, u, cD, kD, w2, sol, iso},
   th = Table[Symbol["x" <> ToString[k]], {k, dim - 3}];
   sph = sphere[dim, th];
   g = Join[{y[r]^2, -1/Z[r]}, -sph];
   X = Join[{t, r}, th, {ph}];
   {giS, Ric, Rs, K, Ric2} = curvature[g, X, Thread[th -> xval]];
   GB = K - 4 Ric2 + Rs^2;
   Gtt = giS[[1]] Ric[[1]] - Rs/2; Grr = giS[[2]] Ric[[2]] - Rs/2; Gth = giS[[3]] Ric[[3]] - Rs/2;
   rho = Gtt/(8 Pi); p = -Grr/(8 Pi); pt = -Gth/(8 Pi);
   u = 1 - Z[r];
   rb = (dim - 2) (dim - 1) u/(16 Pi r^2);
   cD = 256 Pi^2 (dim - 3)/(dim - 1); kD = 2 (dim - 1)/(dim - 2);
   Print["D = ", dim, ":  eq. (3), rhobar is the mean density: ",
    zeroQ[D[r^(dim - 1) rb, r] - (dim - 1) r^(dim - 2) rho]];
   Print["D = ", dim, ":  lapse equation (ln y)' = (16 Pi p r^2 + (D-2)(D-3)u)/(2(D-2) r Z): ",
    zeroQ[y'[r]/y[r] - (16 Pi p r^2 + (dim - 2) (dim - 3) u)/(2 (dim - 2) r Z[r])]];
   sol = First[Solve[Together[pt - p] == 0, y''[r]]];
   iso[e_] := zeroQ[e /. sol];
   Print["D = ", dim, ":  eq. (4) for an isotropic fluid: ",
    iso[GB - cD ((rb - rho)^2 - rho (rho + kD p))]];
   Print["D = ", dim, ":  Weyl part C^2 = c_D (rhobar - rho)^2: ",
    iso[K - 4 Ric2/(dim - 2) + 2 Rs^2/((dim - 1) (dim - 2)) - cD (rb - rho)^2]];
   Print["D = ", dim, ":  without isotropy eq. (4) fails (expect False): ",
    zeroQ[GB - cD ((rb - rho)^2 - rho (rho + kD p))]]],
  {dim, dims}];


(* ::Section:: *)
(*The four-dimensional total derivative (eq. 12) and the scalar*)


(* Z = w^2 with w > 0, so that sqrt(Z) = w and every expression is rational *)
Do[Module[{th, sph, g, X, giS, Ric, Rs, K, Ric2, GB, u, phi, box, sq},
   th = Table[Symbol["x" <> ToString[k]], {k, dim - 3}];
   sph = sphere[dim, th];
   X = Join[{t, r}, th, {ph}];
   g = Join[{y[r]^2, -1/w[r]^2}, -sph];
   {giS, Ric, Rs, K, Ric2} = curvature[g, X, Thread[th -> xval]];
   GB = K - 4 Ric2 + Rs^2;
   u = 1 - w[r]^2;
   If[dim == 4,
    Print["D = 4:  eq. (12), r^2 G_4 y/sqrt Z = -8 (sqrt(Z) u y')': ",
     zeroQ[r^2 GB y[r]/w[r] + 8 D[w[r] u y'[r], r]]]];
   (* sqrt|g| = (y r^(D-2)/sqrt Z) times an angular factor that does not depend on r and cancels *)
   sq = y[r] r^(dim - 2)/w[r];
   box = D[sq (-w[r]^2) D[phi[r], r], r]/sq;
   Print["D = ", dim, ":  box phi = -(sqrt Z/(y r^(D-2))) (y r^(D-2) sqrt Z phi')', behind eqs. (14) and (15): ",
    zeroQ[box + (w[r]/(y[r] r^(dim - 2))) D[y[r] r^(dim - 2) w[r] D[phi[r], r], r]]]],
  {dim, dims}];

Print["Done."];


==> anc/zero_surface/python/check01_invariant.py <==
"""Section 2: the Gauss-Bonnet invariant inside a static perfect-fluid star.

Checks, from a brute-force curvature computation of the metric (2) in D = 4, 5, 6:
  * the field equations: rho = G^t_t/8pi and p = -G^r_r/8pi give eq. (3), i.e. u = 1 - Z is
    16 pi r^2 rhobar/((D-2)(D-1)) with rhobar the mean density, and the lapse equation used in
    the numerical integrations, (ln y)' = (16 pi p r^2 + (D-2)(D-3) u)/(2 (D-2) r Z);
  * eq. (4): G_D = c_D [(rhobar - rho)^2 - rho (rho + k_D p)] once the pressure is isotropic,
    with the Weyl part C_abcd C^abcd = c_D (rhobar - rho)^2;
  * the four-dimensional form of Silva et al., the tidal-density relation and eq. (5);
  * Section 3: G_D = c_D rho^2 F (F + 2 sqrt(1 + k_D p/rho)) with F from eq. (6), and the second
    factor is at least 1 when rhobar >= rho and p >= 0; with p = 0 the zero surface F = 0 is rho = rhobar/2.
"""
import sympy as sp
from symbolic import r, y, Z, spacetime, to_symbols, Y2
from report import holds, summary

pi = sp.pi


def zero(expr):
    e = sp.together(to_symbols(expr))
    return sp.simplify(sp.expand(sp.numer(e))) == 0


def check_dimension(D, angle):
    S = spacetime(D, angle)
    cD = 256*pi**2*sp.Integer(D - 3)/(D - 1)
    kD = sp.Rational(2*(D - 1), D - 2)
    u = 1 - Z
    rho = S['Gtt']/(8*pi)
    p = -S['Grr']/(8*pi)
    pt = -S['Gthth']/(8*pi)
    rhobar = (D - 2)*(D - 1)*u/(16*pi*r**2)                  # eq. (3) solved for rhobar
    tag = f"D = {D}, angles = {angle}"
    # eq. (3): rhobar defined from u is the mean density, (r^(D-1) rhobar)' = (D-1) r^(D-2) rho
    holds(f"eq. (3): u = 16 pi r^2 rhobar/((D-2)(D-1)) with rhobar the mean density  [{tag}]",
          zero(sp.diff(r**(D - 1)*rhobar, r) - (D - 1)*r**(D - 2)*rho))
    # lapse equation used by the TOV integrations
    holds(f"lapse equation (ln y)' = (16 pi p r^2 + (D-2)(D-3)u)/(2(D-2) r Z)  [{tag}]",
          zero(sp.diff(y, r)/y - (16*pi*p*r**2 + (D - 2)*(D - 3)*u)/(2*(D - 2)*r*Z)))
    # isotropy p_t = p fixes y''; impose it and check eq. (4) and its Weyl part
    y2 = sp.solve(sp.Eq(to_symbols(pt - p), 0), Y2)[0]
    iso = lambda e: sp.simplify(sp.expand(sp.numer(sp.together(to_symbols(e).subs(Y2, y2))))) == 0
    holds(f"eq. (4): G_D = c_D[(rhobar-rho)^2 - rho(rho + k_D p)] for an isotropic fluid  [{tag}]",
          iso(S['GB'] - cD*((rhobar - rho)**2 - rho*(rho + kD*p))))
    holds(f"Weyl part: C_abcd C^abcd = c_D (rhobar - rho)^2 for an isotropic fluid  [{tag}]",
          iso(S['Weyl2'] - cD*(rhobar - rho)**2))
    # without isotropy eq. (4) fails, so the hypothesis is needed (the residual is not identically zero)
    holds(f"isotropy is needed: without it the residual of eq. (4) is not zero  [{tag}]",
          not zero(S['GB'] - cD*((rhobar - rho)**2 - rho*(rho + kD*p))))


def main():
    print(__doc__)
    for D in (4, 5, 6):
        for angle in (sp.pi/3, sp.pi/4):
            check_dimension(D, angle)
    # algebraic consequences
    rho, rb, p, m = sp.symbols('rho rhobar p m', positive=True)
    c4 = 256*pi**2/3
    silva = 48*m**2/r**6 - 128*pi*rho*(m + 2*pi*r**3*p)/r**3
    holds("D = 4: eq. (4) equals Silva et al.'s 48m^2/r^6 - 128 pi rho (m + 2 pi r^3 p)/r^3",
          sp.simplify((c4*((rb - rho)**2 - rho*(rho + 3*p))).subs(rb, 3*m/(4*pi*r**3)) - silva) == 0)
    D = sp.Symbol('D', positive=True)
    s = sp.Symbol('s', positive=True)
    f = sp.Function('rho')
    rbar = (D - 1)/r**(D - 1)*sp.Integral(s**(D - 2)*f(s), (s, 0, r))
    holds("tidal density: rhobar - rho = -(r/(D-1)) d rhobar/dr (general D)",
          sp.simplify(rbar - f(r) + r/(D - 1)*sp.diff(rbar, r)) == 0)
    # Herrera's complexity factor for an isotropic fluid, Y_TF = -(4 pi/r^3) int_0^r s^3 rho'(s) ds (D = 4)
    rb4 = 3/r**3*sp.Integral(s**2*f(s), (s, 0, r))
    YTF = -(4*pi/r**3)*(r**3*f(r) - 3*sp.Integral(s**2*f(s), (s, 0, r)))    # integrated by parts
    holds("D = 4: rhobar - rho is Herrera's complexity factor Y_TF divided by 4 pi (isotropic fluid)",
          sp.simplify(YTF/(4*pi) - (rb4 - f(r))) == 0
          and sp.simplify(sp.diff(r**3*f(r) - 3*sp.Integral(s**2*f(s), (s, 0, r)), r) - r**3*sp.diff(f(r), r)) == 0)
    cD = 256*pi**2*(D - 3)/(D - 1)
    kD = 2*(D - 1)/(D - 2)
    G = lambda rho_, rb_, p_: cD*((rb_ - rho_)**2 - rho_*(rho_ + kD*p_))
    rc, pc = sp.symbols('rho_c p_c', positive=True)
    holds("eq. (5): centre value -c_D rho_c (rho_c + k_D p_c)  (rhobar = rho at a regular centre)",
          sp.simplify(G(rc, rc, pc) + cD*rc*(rc + kD*pc)) == 0)
    holds("eq. (5): surface value c_D rhobar_R (rhobar_R - 2 rho_R)  (p = 0)",
          sp.simplify(G(rho, rb, 0) - cD*rb*(rb - 2*rho)) == 0)
    holds("eq. (5): vacuum value c_D rhobar^2  (rho = p = 0)", sp.simplify(G(0, rb, 0) - cD*rb**2) == 0)
    # Section 3: the factorisation behind eq. (6)
    sq = sp.sqrt(1 + kD*p/rho)
    F = rb/rho - 1 - sq
    holds("Section 3: G_D = c_D rho^2 F (F + 2 sqrt(1 + k_D p/rho)), F as in eq. (6)  (general D)",
          sp.simplify(sp.expand(cD*rho**2*F*(F + 2*sq)) - sp.expand(G(rho, rb, p))) == 0)
    import random
    random.seed(5)
    worst = min(a + (1 + (2*(Dv - 1)/(Dv - 2))*b)**0.5 for Dv in (4, 5, 6, 7)
                for a, b in ((random.uniform(0, 3), random.uniform(0, 3)) for _ in range(20000)))
    holds("Section 3: the second factor rhobar/rho - 1 + sqrt(1 + k_D p/rho) is at least 1 for rhobar >= rho, p >= 0",
          worst >= 1, f"smallest value over 80000 random points (D = 4..7): {worst:.6f}")
    holds("zero surface in the Newtonian limit: F = 0 with p = 0 is rho = rhobar/2",
          sp.simplify(F.subs({p: 0, rb: 2*rho})) == 0 and sp.solve(sp.Eq(F.subs(p, 0), 0), rb) == [2*rho])
    return summary("check01_invariant")


if __name__ == "__main__":
    main()


==> anc/zero_surface/python/check02_integral.py <==
"""Section 5, symbolically: the four-dimensional lapse-weighted integral and its cancellation.

From a brute-force curvature computation of the metric (2), for arbitrary y(r) and Z(r):
  * eq. (12): in four dimensions r^2 G_4 y/sqrt Z = -8 (sqrt(Z) u y')', so G sqrt(-g) is a total derivative
    (checked at two sets of angles);
  * eq. (13): integrating from the regular centre, with the field equations,
    I(r) = -64 pi (y/sqrt Z) m (m + 4 pi r^3 p)/r^3; at a regular centre u y' = O(r^3), so no boundary
    term arises there;
  * the exterior, D = 4, 5, 6: G_D = c_D rhobar^2 for Schwarzschild-Tangherlini (eq. (5)), and
    I_ext = Omega (D-2)^2 (D-3) mu^2/R^(D-1), which is 64 pi M^2/R^3 in four dimensions;
  * the four-dimensional cancellation: I(R) = -64 pi M^2/R^3 is cancelled by I_ext.
"""
import sympy as sp
from symbolic import r, y, Z, spacetime, to_symbols
from report import holds, summary

pi = sp.pi


def zero(expr):
    e = sp.together(to_symbols(expr))
    return sp.simplify(sp.expand(sp.numer(e))) == 0


def Omega(D):
    return 2*pi**sp.Rational(D - 1, 2)/sp.gamma(sp.Rational(D - 1, 2))


def main():
    print(__doc__)
    u = 1 - Z
    for angle in (sp.pi/3, sp.pi/4):
        S = spacetime(4, angle)
        lhs = r**2*S['GB']*y/sp.sqrt(Z)
        holds(f"eq. (12): r^2 G_4 y/sqrt Z = -8 (sqrt(Z) u y')'  [D = 4, angles = {angle}]",
              zero((lhs + 8*sp.diff(sp.sqrt(Z)*u*sp.diff(y, r), r))*sp.sqrt(Z)))
    # eq. (13): the four-dimensional integral, from the lapse equation y'/y = (m + 4 pi r^3 p)/(r^2 Z)
    m, pp, rr, M = sp.symbols('m p r M', positive=True)
    u4 = 2*m/rr
    Z4 = 1 - u4
    yv = sp.Symbol('y', positive=True)
    y1 = yv*(m + 4*pi*rr**3*pp)/(rr**2*Z4)
    first = -4*2*1*Omega(4)*sp.sqrt(Z4)*u4*y1
    holds("eq. (12) integrates to I(r) = -32 pi sqrt(Z) u y' = 32 pi sqrt(Z)(Z-1) y'",
          sp.simplify(-4*2*1*Omega(4)*sp.sqrt(Z4)*u4 - 32*pi*sp.sqrt(Z4)*(Z4 - 1)) == 0)
    holds("eq. (13): I(r) = -64 pi (y/sqrt Z) m (m + 4 pi r^3 p)/r^3 in four dimensions",
          sp.simplify(first + 64*pi*yv/sp.sqrt(Z4)*m*(m + 4*pi*rr**3*pp)/rr**3) == 0)
    a, b = sp.symbols('a b', positive=True)
    lead = sp.limit(sp.sqrt(1 - a*rr**2)*a*rr**2*b*rr/rr**3, rr, 0)
    holds("regular centre: u = a r^2 + ..., y' = b r + ... give u y' = O(r^3)", lead == a*b)
    mu = sp.Symbol('mu', positive=True)
    R = sp.Symbol('R', positive=True)
    for D in (4, 5, 6):
        S = spacetime(D)
        cD = 256*pi**2*sp.Integer(D - 3)/(D - 1)
        rb_ext = (D - 2)*(D - 1)*mu/(16*pi*r**(D - 1))
        Zext = 1 - mu/r**(D - 3)
        GBext = to_symbols(S['GB']).subs({sp.Symbol('Y2', real=True): sp.diff(sp.sqrt(Zext), r, 2),
                                          sp.Symbol('Y1', real=True): sp.diff(sp.sqrt(Zext), r),
                                          sp.Symbol('Y0', real=True): sp.sqrt(Zext),
                                          sp.Symbol('Z2', real=True): sp.diff(Zext, r, 2),
                                          sp.Symbol('Z1', real=True): sp.diff(Zext, r),
                                          sp.Symbol('Z0', positive=True): Zext})
        holds(f"exterior: G_D of Schwarzschild-Tangherlini = c_D rhobar^2 (eq. (5))  [D = {D}]",
              sp.simplify(GBext - cD*rb_ext**2) == 0)
        Iext = Omega(D)*sp.integrate(cD*rb_ext.subs(r, rr)**2*rr**(D - 2), (rr, R, sp.oo))
        holds(f"I_ext = Omega (D-2)^2 (D-3) mu^2/R^(D-1)  [D = {D}]",
              sp.simplify(Iext - Omega(D)*(D - 2)**2*(D - 3)*mu**2/R**(D - 1)) == 0)
        if D == 4:
            holds("D = 4: I_ext = 64 pi M^2/R^3 (mu = 2M)", sp.simplify(Iext.subs(mu, 2*M) - 64*pi*M**2/R**3) == 0)
            I_R = (-64*pi*m**2/rr**3).subs({m: M, rr: R})            # eq. (13) at r = R, y = sqrt Z, p = 0
            holds("D = 4: I(R) = -64 pi M^2/R^3 is cancelled by I_ext",
                  sp.simplify(I_R + Iext.subs(mu, 2*M)) == 0)
    return summary("check02_integral")


if __name__ == "__main__":
    main()


==> anc/zero_surface/python/check03_scalar.py <==
"""Sections 1 and 5, eqs. (1), (14) and (15): the scalar of scalar-Gauss-Bonnet gravity on the star.

  * conventions: under g -> -g (our signature (+,-,...,-) to Silva et al.'s (-,+,...,+)) the
    d'Alembertian changes sign and G does not, so box(phi) = zeta' G here is box(phi) = -zeta' G there;
  * for a quadratic coupling the effective mass squared of perturbations is -zeta''(0) G;
  * for a static phi(r) on the metric (2), box(phi) = -(1/N) D_i(N D^i phi) with D_i the covariant
    derivative of gamma, so box(phi) = zeta'(0) G_D becomes D_i(N D^i phi) = -zeta'(0) N G_D, eq. (14);
  * eq. (15): the divergence theorem over B_r gives Omega r^(D-2) y sqrt(Z) phi' = -zeta'(0) I(r);
  * the four-dimensional phi' = 16 zeta'(0) m (m + 4 pi r^3 p)/(r^5 Z), which falls off as r^-5;
  * eq. (1): the Euler-Lagrange equation of the scalar sector (1/2) g^{ab} phi_a phi_b + zeta(phi) G,
    signature (+,-,...,-), is box(phi) = zeta'(phi) G (static phi(r) on the metric, G an arbitrary function).
"""
import sympy as sp
from symbolic import r, y, Z, spacetime, curvature, _angles, _sphere_factors
from report import holds, summary

pi = sp.pi


def box_static(D, sign=1):
    """d'Alembertian of phi(r) for the metric sign*(1)."""
    th = _angles(D)
    sph = _sphere_factors(D, th)
    gdiag = [sign*y**2, -sign/Z] + [-sign*f for f in sph]
    phi = sp.Function('phi')(r)
    sqrtg = y*r**(D - 2)/sp.sqrt(Z)*sp.prod([sp.sin(th[k - 1])**(D - 2 - k) for k in range(1, D - 2)])
    return sp.diff(sqrtg*(1/gdiag[1])*sp.diff(phi, r), r)/sqrtg, phi


def main():
    print(__doc__)
    # conventions
    th = _angles(4)
    sph = _sphere_factors(4, th)
    t_ = sp.Symbol('t')
    g_plus = [y**2, -1/Z] + [-f for f in sph]
    GB_plus = curvature(g_plus, [t_, r, *th], {a: sp.pi/3 for a in th})[5]
    GB_minus = curvature([-x for x in g_plus], [t_, r, *th], {a: sp.pi/3 for a in th})[5]
    holds("G is unchanged under g -> -g (D = 4)", sp.simplify(GB_plus - GB_minus) == 0)
    bp, phi = box_static(4, +1)
    bm, _ = box_static(4, -1)
    holds("box changes sign under g -> -g, so box(phi) = zeta' G here is box(phi) = -zeta' G in (-,+,+,+)",
          sp.simplify(bp + bm) == 0)
    # effective mass: plane wave in a region of constant G
    w, k, z2, G0 = sp.symbols('omega k zeta2 G0', real=True)
    tt, x = sp.symbols('t x', real=True)
    wave = sp.exp(-sp.I*w*tt + sp.I*k*x)
    box_flat = sp.diff(wave, tt, 2) - sp.diff(wave, x, 2)             # signature (+,-,-,-)
    disp = sp.solve(sp.Eq(sp.simplify((box_flat - z2*G0*wave)/wave), 0), w**2)
    holds("box(dphi) = zeta''(0) G dphi gives omega^2 = k^2 - zeta''(0) G: effective mass^2 = -zeta''(0) G",
          sp.simplify(disp[0] - (k**2 - z2*G0)) == 0, f"omega^2 = {disp[0]}")
    for D in (4, 5, 6):
        box, phi = box_static(D)
        target = -(sp.sqrt(Z)/(y*r**(D - 2)))*sp.diff(y*r**(D - 2)*sp.sqrt(Z)*sp.diff(phi, r), r)
        holds(f"box(phi) = -(sqrt Z/(y r^(D-2))) (y r^(D-2) sqrt Z phi')'  [D = {D}]", sp.simplify(box - target) == 0)
        # D_i(N D^i phi) on gamma = dr^2/Z + r^2 dOmega^2: (sqrt Z/r^(D-2)) (r^(D-2)/sqrt Z * y * Z phi')'
        divN = (sp.sqrt(Z)/r**(D - 2))*sp.diff(r**(D - 2)/sp.sqrt(Z)*y*Z*sp.diff(phi, r), r)
        holds(f"box(phi) = -(1/N) D_i(N D^i phi) for static phi  [D = {D}]", sp.simplify(box + divN/y) == 0)
        # divergence theorem: d/dr of the flux Omega r^(D-2) y sqrt(Z) phi' equals the volume integrand
        flux = r**(D - 2)*y*sp.sqrt(Z)*sp.diff(phi, r)
        holds(f"eq. (15): d/dr [r^(D-2) y sqrt(Z) phi'] = (r^(D-2)/sqrt Z) D_i(N D^i phi)  [D = {D}]",
              sp.simplify(sp.diff(flux, r) - r**(D - 2)/sp.sqrt(Z)*divN) == 0)
    # four-dimensional phi'
    m, p, rr, zp, M, Q, Om, ID, de, mu, R, Dd = sp.symbols('m p r zeta1 M Q Omega I_D delta mu R D', positive=True)
    Z4 = 1 - 2*m/rr
    yv = sp.Symbol('y', positive=True)
    I4 = -64*pi*yv/sp.sqrt(Z4)*m*(m + 4*pi*rr**3*p)/rr**3
    php = -zp*I4/(4*pi*rr**2*yv*sp.sqrt(Z4))
    holds("D = 4: phi' = 16 zeta'(0) m (m + 4 pi r^3 p)/(r^5 Z)",
          sp.simplify(php - 16*zp*m*(m + 4*pi*rr**3*p)/(rr**5*Z4)) == 0)
    ext = sp.series(16*zp*M**2/(rr**5*(1 - 2*M/rr)), rr, sp.oo, 8).removeO()
    lowest = min(sp.Poly(ext.subs(rr, 1/x), x).monoms())[0]
    holds("D = 4 exterior: phi' starts at r^-5, so phi has no 1/r monopole at this order",
          lowest == 5, f"phi' = {sp.series(16*zp*M**2/(rr**5*(1 - 2*M/rr)), rr, sp.oo, 7)}")
    # the scalar sector of the Lagrangian behind eq. (1)
    from sympy.calculus.euler import euler_equations
    zeta_f = sp.Function('zeta')
    G_f = sp.Function('G')(r)
    for D in (4, 5, 6):
        ph = sp.Function('phi')(r)
        w = y*r**(D - 2)/sp.sqrt(Z)                           # sqrt(-g), radial factor
        lag = (sp.Rational(1, 2)*(-Z)*sp.diff(ph, r)**2 + zeta_f(ph)*G_f)*w
        el = euler_equations(lag, ph, r)[0].lhs
        box = sp.diff(w*(-Z)*sp.diff(ph, r), r)/w
        holds(f"eq. (1): the Euler-Lagrange equation of (1/2) grad(phi)^2 + zeta(phi) G is box(phi) = zeta'(phi) G  [D = {D}]",
              sp.simplify((el - w*(sp.diff(zeta_f(ph), ph)*G_f - box)).doit()) == 0)
    return summary("check03_scalar")


if __name__ == "__main__":
    main()


==> anc/zero_surface/python/check04_newtonian.py <==
"""Section 4: the Newtonian zero surface rho = rhobar/2 (eq. 8) and Table 1.

  * the locator (7) reduces to rho = rhobar/2 for p << rho, and there the second invariant of the
    Newtonian tidal tensor d_i d_j Phi vanishes (any number of space dimensions);
  * for a polytrope, rhobar = -(D-1) rho_c theta'/xi, so (8) is 2 xi theta^n + (D-1) theta' = 0;
  * Table 1 from the (D-1)-dimensional Lane-Emden equation, the quoted xi_0 and xi_1, and the
    Tolman VII closed forms (eq. 9) with their derivation;
  * a finite radius requires n < (D+1)/(D-3): the n = 3 entries are absent for D = 5, 6.
"""
import numpy as np
import sympy as sp
from scipy.integrate import solve_ivp
from scipy.optimize import brentq
from report import quoted, holds, summary


def lane_emden(n, d, xmax=1e4):
    """theta'' + (d-1) theta'/xi + theta^n = 0, theta(0) = 1, theta'(0) = 0, in d space dimensions."""
    x0 = 1e-6
    rhs = lambda x, Y: [Y[1], -max(Y[0], 0.0)**n - (d - 1)*Y[1]/x]
    ev = lambda x, Y: Y[0]
    ev.terminal, ev.direction = True, -1
    sol = solve_ivp(rhs, [x0, xmax], [1 - x0**2/(2*d), -x0/d], method='DOP853', events=ev,
                    rtol=1e-13, atol=1e-15, dense_output=True)
    if not sol.t_events[0].size:
        return None
    xi1 = sol.t_events[0][0]
    f = lambda x: 2*x*max(sol.sol(x)[0], 0.0)**n + d*sol.sol(x)[1]
    xs = np.linspace(1e-3, xi1*(1 - 1e-9), 4001)
    vs = np.array([f(x) for x in xs])
    roots = [brentq(f, xs[i], xs[i + 1], xtol=1e-14) for i in np.nonzero(np.sign(vs[:-1])*np.sign(vs[1:]) < 0)[0]]
    xi0 = roots[0]
    dth = lambda x: sol.sol(x)[1]
    mfrac = xi0**(d - 1)*abs(dth(xi0))/(xi1**(d - 1)*abs(dth(xi1)))
    return dict(xi0=xi0, xi1=xi1, r0R=xi0/xi1, mfrac=mfrac, nroots=len(roots))


TABLE = {4: {0.5: (0.9317, 0.928), 1: (0.7832, 0.809), 1.5: (0.6387, 0.714), 2: (0.5089, 0.638), 3: (0.2923, 0.524)},
         5: {0.5: (0.9412, 0.918), 1: (0.7971, 0.767), 1.5: (0.6348, 0.632), 2: (0.4647, 0.510)},
         6: {0.5: (0.9483, 0.911), 1: (0.8085, 0.732), 1.5: (0.6254, 0.550), 2: (0.3844, 0.359)}}
TOLMAN = {4: (0.8452, 0.862), 5: (0.8660, 0.844), 6: (0.8819, 0.830)}


def main():
    print(__doc__)
    # locator -> rho = rhobar/2
    rho, rb, p, kD = sp.symbols('rho rhobar p k_D', positive=True)
    holds("eq. (7) with p = 0 is rhobar = 2 rho", sp.simplify((rho + sp.sqrt(rho*(rho + kD*p))).subs(p, 0) - 2*rho) == 0)
    # tidal tensor in N space dimensions: grad^2 Phi = kappa rho, Phi' = kappa r rhobar/N
    N, kap, rr = sp.symbols('N kappa r', positive=True)
    f = sp.Function('rhobar')
    dPhi = kap*rr*f(rr)/N
    rho_expr = f(rr) + rr*sp.diff(f(rr), rr)/N                 # from (r^N rhobar)' = N r^(N-1) rho
    lam_r, lam_t = sp.diff(dPhi, rr), dPhi/rr                  # eigenvalues of d_i d_j Phi
    sigma2 = (N - 1)*lam_r*lam_t + (N - 1)*(N - 2)/2*lam_t**2
    holds("second invariant of the tidal tensor = (N-1)(kappa rhobar/N) kappa (rho - rhobar/2)",
          sp.simplify(sigma2 - (N - 1)*(kap*f(rr)/N)*kap*(rho_expr - f(rr)/2)) == 0)
    # polytropes: rhobar = -(D-1) rho_c theta'/xi, so (8) reads 2 xi theta^n + (D-1) theta' = 0
    xi, n_, d_ = sp.symbols('xi n d', positive=True)
    th = sp.Function('theta')
    # Lane-Emden: (xi^(d-1) theta')' = -xi^(d-1) theta^n  =>  int_0^xi eta^(d-1) theta^n = -xi^(d-1) theta'
    rbar_LE = d_*(-xi**(d_ - 1)*sp.diff(th(xi), xi))/xi**d_
    holds("polytrope: rhobar/rho_c = -(D-1) theta'/xi, so (8) is 2 xi theta^n + (D-1) theta' = 0",
          sp.simplify((th(xi)**n_ - rbar_LE/2)*2*xi - (2*xi*th(xi)**n_ + d_*sp.diff(th(xi), xi))) == 0)
    # Table 1
    for D, rows in TABLE.items():
        for n, (r0R, mf) in rows.items():
            le = lane_emden(n, D - 1)
            quoted(f"Table 1, D = {D}, n = {n}: r0/R", le['r0R'], r0R, 4)
            quoted(f"Table 1, D = {D}, n = {n}: m(r0)/M", le['mfrac'], mf, 3)
            holds(f"Table 1, D = {D}, n = {n}: exactly one Newtonian zero", le['nroots'] == 1)
    a, b = lane_emden(0.5, 3), lane_emden(3, 3)
    quoted("D = 4: xi_0 for n = 0.5", a['xi0'], 2.56, 2)
    quoted("D = 4: xi_0 for n = 3", b['xi0'], 2.02, 2)
    quoted("D = 4: xi_1 for n = 0.5", a['xi1'], 2.75, 2)
    quoted("D = 4: xi_1 for n = 3", b['xi1'], 6.90, 2)
    holds("D = 4: xi_0 falls monotonically from n = 0.5 to n = 3",
          all(np.diff([lane_emden(n, 3)['xi0'] for n in (0.5, 1, 1.5, 2, 3)]) < 0))
    # finite radius only for n < (D+1)/(D-3)
    holds("D = 5, n = 3 = (D+1)/(D-3): theta stays positive to xi = 10^4 (no finite radius)", lane_emden(3, 4) is None)
    holds("D = 6, n = 2 < 7/3: finite radius", lane_emden(2, 5) is not None)
    # Tolman VII, rho = rho_c (1 - x^2) in D-1 space dimensions
    x, Dd = sp.symbols('x D', positive=True)
    # mass integral int_0^x s^(D-2) (1 - s^2) ds, written out and checked by differentiation (D > 1)
    Fm = x**(Dd - 1)/(Dd - 1) - x**(Dd + 1)/(Dd + 1)
    holds("Tolman VII: d/dx [x^(D-1)/(D-1) - x^(D+1)/(D+1)] = x^(D-2)(1 - x^2)",
          sp.simplify(sp.diff(Fm, x) - x**(Dd - 2)*(1 - x**2)) == 0)
    rbar_T = (Dd - 1)*Fm/x**(Dd - 1)
    holds("Tolman VII: rho = rhobar/2 at x0^2 = (D+1)/(D+3)",
          sp.simplify((1 - x**2 - rbar_T/2).subs(x, sp.sqrt((Dd + 1)/(Dd + 3)))) == 0)
    holds("Tolman VII: m(r0)/M = ((D+1) x0^(D-1) - (D-1) x0^(D+1))/2",
          sp.simplify(Fm/Fm.subs(x, 1) - ((Dd + 1)*x**(Dd - 1) - (Dd - 1)*x**(Dd + 1))/2) == 0)
    for D, (r0R, mf) in TOLMAN.items():
        x0 = np.sqrt((D + 1)/(D + 3))
        quoted(f"Table 1, Tolman VII, D = {D}: r0/R", x0, r0R, 4)
        quoted(f"Table 1, Tolman VII, D = {D}: m(r0)/M", ((D + 1)*x0**(D - 1) - (D - 1)*x0**(D + 1))/2, mf, 3)
    holds("Tolman VII, D = 4: r0/R = sqrt(5/7)", abs(np.sqrt(5/7) - np.sqrt((4 + 1)/(4 + 3))) < 1e-15)
    return summary("check04_newtonian")


if __name__ == "__main__":
    main()


==> anc/zero_surface/python/check05_polytropes.py <==
"""Section 6, polytropes (and Figures 1 and 3): the 140 four-dimensional Tooper polytropes.

  * Models and method: the n = 1, sigma = 0.2 star gives 2M/R = 0.40144061, r0/R = 0.77711305 and
    m(r0)/M = 0.81270798 at every tolerance from 1e-8 to 1e-12, and G from eq. (4) agrees with G
    computed from the curvature of the integrated metric;
  * n = 0.5, 1, 1.5, 2, 3 with 28 values of sigma log-spaced from 1e-4 to the causal value n/(n+1)
    (central sound speed dp/drho = (1 + 1/n) sigma = 1): 140 models, each with exactly one zero;
  * the hypotheses of Theorem 1(ii) hold for all but two n = 3 models beyond the compactness maximum,
    and p/rho = sigma theta always decreases;
  * up to the compactness maximum the zero moves inward with compactness, and m(r0)/M lies in the
    quoted ranges; beyond the maximum it falls to 0.588 (n = 2) and 0.179 (n = 3) at the causal limit;
  * stability: at fixed K the mass increases up to the causal value for n = 0.5, has its first maximum at
    sigma = 0.42, 0.20, 0.097 for n = 1, 1.5, 2 and decreases from the Newtonian limit for n = 3, so 101 of
    the 140 models lie before the first mass maximum; on those m(r0)/M lies in narrower ranges;
  * the four-dimensional cancellation (Section 5): the interior integral I(R) = -64 pi M^2/R^3,
    and the total over the slice vanishes for every model.
"""
import numpy as np
import sympy as sp
from stars import Polytrope, PI, mass_at_fixed_K, _refine_max
from report import quoted, holds, summary

NS = (0.5, 1.0, 1.5, 2.0, 3.0)
RANGES = {0.5: (0.928, 0.929), 1.0: (0.807, 0.813), 1.5: (0.699, 0.720), 2.0: (0.616, 0.645), 3.0: (0.511, 0.528)}
BEYOND = {2.0: 0.588, 3.0: 0.179}
MASS_MAX = {1.0: (0.42, 2), 1.5: (0.20, 2), 2.0: (0.097, 3)}        # sigma at the first mass maximum, decimals
STABLE_RANGES = {0.5: (0.928, 0.929), 1.0: (0.809, 0.813), 1.5: (0.714, 0.720), 2.0: (0.638, 0.645)}


def metric_gb_4d():
    """G of the four-dimensional metric (2), computed from its curvature in symbolic.py, as a function
    of r, y, y', y'', u = 1 - Z and u' (u is passed directly so that 1 - Z loses no digits near the centre)."""
    from symbolic import spacetime, to_symbols, Y0, Y1, Y2, Z0p, Z1
    U0, U1 = sp.symbols('U0 U1', real=True)
    e = sp.simplify(sp.together(to_symbols(spacetime(4)['GB'])).subs({Z0p: 1 - U0, Z1: -U1}))
    print(f"G from the curvature of (1), D = 4:  {e}   (U0 = u, U1 = u', Y0..Y2 = y, y', y'')")
    return sp.lambdify((sp.Symbol('r', positive=True), Y0, Y1, Y2, U0, U1), e, 'numpy')


def gb_from_metric(star, r, f):
    """Evaluate f(r, y, y', y'', u, u') with y', y'' and u' from the field equations."""
    D = star.D
    st = star.state(r)
    rho, p, rb, u, Z, y = st['rho'], st['p'], st['rhobar'], st['u'], st['Z'], st['y']
    A = 16*PI*p*r**2 + (D - 2)*(D - 3)*u
    B = (D - 2)*r*Z
    nup = A/B
    dp = -(rho + p)*nup/2
    drb = (D - 1)*(rho - rb)/r
    du = 16*PI*(2*r*rb + r**2*drb)/((D - 2)*(D - 1))
    dA = 16*PI*(dp*r**2 + 2*p*r) + (D - 2)*(D - 3)*du
    dB = (D - 2)*(Z - r*du)
    nupp = (dA*B - A*dB)/B**2
    y1 = y*nup/2
    y2 = y*((nup/2)**2 + nupp/2)
    return f(r, y, y1, y2, u, du)


def main():
    print(__doc__)
    # ---- Section 3: an iron surface (7.86 g/cm^3) on a 1.4 M_sun, 12 km neutron star
    rhobar_ns = 1.4*1.989e33/(4/3*PI*1.2e6**3)
    holds("Section 3: rho_R/rhobar_R is of order 1e-14 for an iron surface", 1e-15 < 7.86/rhobar_ns < 1e-13,
          f"7.86 g/cm^3 / {rhobar_ns:.2e} g/cm^3 = {7.86/rhobar_ns:.1e}")
    # ---- Models and method
    for rtol in (1e-8, 1e-9, 1e-10, 1e-11, 1e-12):
        s = Polytrope(4, 1, 0.2, rtol=rtol)
        z = s.zeros()[0]
        quoted(f"n = 1, sigma = 0.2, rtol = {rtol:g}: 2M/R", s.compactness, 0.40144061, 8)
        quoted(f"n = 1, sigma = 0.2, rtol = {rtol:g}: r0/R", z/s.R, 0.77711305, 8)
        quoted(f"n = 1, sigma = 0.2, rtol = {rtol:g}: m(r0)/M", float(s.mass_fraction(np.array([z]))[0]), 0.81270798, 8)
    quoted("Figure 1: 2M/R", s.compactness, 0.401, 3)
    quoted("Figure 1: r0/R", z/s.R, 0.7771, 4)
    f = metric_gb_4d()
    worst = 0.0
    for n in NS:
        for sig in (1e-3, 0.1, n/(n + 1)):
            s = Polytrope(4, n, sig)
            rs = np.linspace(1e-3*s.R, s.R*(1 - 1e-6), 2000)
            g3 = s.G(rs)
            gm = gb_from_metric(s, rs, f)
            worst = max(worst, np.max(np.abs(g3 - gm))/np.max(np.abs(g3)))
    holds("G from eq. (4) agrees with G from the curvature of the integrated metric to 1e-14 (relative)",
          worst < 1e-14, f"largest relative difference {worst:.1e} over 15 stars, 2000 radii each")
    # ---- the 140 models
    rows = {}
    for n in NS:
        rows[n] = []
        for sig in np.geomspace(1e-4, n/(n + 1), 28):
            s = Polytrope(4, n, sig)
            z = s.zeros()
            rs = np.linspace(10*s.r0, s.R*(1 - 1e-9), 4001)
            st = s.state(rs)
            # Theorem 1(ii): d ln rho/d ln r = n r theta'/theta nonincreasing, p/rho = sigma theta decreasing
            dth = np.array([s.rhs(ri, yi)[1] for ri, yi in zip(rs, s.sol.sol(rs).T)])
            slope = n*rs*dth/st['theta']
            # nonincreasing up to rounding: the slope runs to -infinity at the surface, so the
            # tolerance is relative to the local value
            slope_ok = bool(np.all(np.diff(slope) <= 1e-10*(np.abs(slope[1:]) + np.abs(slope[:-1])) + 1e-12))
            q = st['rhobar']/st['rho']
            lemma_ok = bool(np.all(np.diff(q) >= -1e-12*q[1:])) if slope_ok else True
            p_over_rho_dec = bool(np.all(dth < 0))
            # I(r) from eq. (13), to measure the cancellation in the total
            m = 4*PI*st['M']
            I12 = -64*PI*st['y']/np.sqrt(st['Z'])*m*(m + 4*PI*rs**3*st['p'])/rs**3
            Imax = np.abs(I12).max()
            M = s.compactness*s.R/2
            rows[n].append(dict(sig=sig, comp=s.compactness, nz=len(z), r0R=z[0]/s.R if z else np.nan,
                                mK=mass_at_fixed_K(s),
                                mfrac=float(s.mass_fraction(np.array([z[0]]))[0]) if z else np.nan,
                                slope_ok=slope_ok, lemma_ok=lemma_ok, pr_dec=p_over_rho_dec,
                                IR=abs(s.I_interior_direct + 64*PI*M**2/s.R**3)/Imax,
                                total=abs(s.I_total_direct)/Imax, total_ext=abs(s.I_total_direct)/s.I_ext))
    allrows = [x for n in NS for x in rows[n]]
    holds("140 models in all", len(allrows) == 140)
    holds("every one of the 140 models has exactly one zero", all(x['nz'] == 1 for x in allrows))
    fails = [(n, x['sig']) for n in NS for k, x in enumerate(rows[n]) if not x['slope_ok']]
    kmax = {n: int(np.argmax([x['comp'] for x in rows[n]])) for n in NS}
    beyond = all(k > kmax[n] for n in NS for k, x in enumerate(rows[n]) if not x['slope_ok'])
    holds("Theorem 1(ii) slope hypothesis fails for exactly two models, both n = 3 beyond the compactness maximum",
          len(fails) == 2 and all(n == 3.0 for n, _ in fails) and beyond,
          "failures (n, sigma): " + ", ".join(f"({n:g}, {sg:.4g})" for n, sg in fails))
    holds("p/rho = sigma theta decreases in every model", all(x['pr_dec'] for x in allrows))
    holds("Lemma 1: rhobar/rho is nondecreasing in every model whose log-density slope is nonincreasing",
          all(x['lemma_ok'] for x in allrows))
    for n in NS:
        k = kmax[n]
        up = rows[n][:k + 1]
        comp_max = up[-1]['comp']
        r0s = [x['r0R'] for x in up]
        holds(f"n = {n:g}: the zero moves inward with compactness up to the maximum 2M/R = {comp_max:.4f}",
              bool(np.all(np.diff(r0s) < 0)))
        lo, hi = min(x['mfrac'] for x in up), max(x['mfrac'] for x in up)
        quoted(f"n = {n:g}: smallest m(r0)/M up to the compactness maximum", lo, RANGES[n][0], 3)
        quoted(f"n = {n:g}: largest m(r0)/M up to the compactness maximum", hi, RANGES[n][1], 3)
        if n in BEYOND:
            holds(f"n = {n:g}: the sequence passes its compactness maximum before the causal value", k < 27)
            quoted(f"n = {n:g}: m(r0)/M at the causal limit", rows[n][-1]['mfrac'], BEYOND[n], 3)
        else:
            holds(f"n = {n:g}: no model beyond the compactness maximum (the maximum is at the causal end)", k == 27)
    # ---- stability: the first maximum of the mass at fixed K, M sigma^(-n/2) with rho_c = 1
    nstable = 0
    for n in NS:
        mK = np.array([x['mK'] for x in rows[n]])
        sg = np.array([x['sig'] for x in rows[n]])
        if n == 0.5:
            holds("n = 0.5: the mass at fixed K increases up to the causal value", bool(np.all(np.diff(mK) > 0)))
            stable = rows[n]
        elif n == 3.0:
            weak = [mass_at_fixed_K(Polytrope(4, 3.0, x)) for x in np.geomspace(1e-6, 1e-4, 5)]
            holds("n = 3: the mass at fixed K decreases from the Newtonian limit, so no model precedes a mass maximum",
                  bool(np.all(np.diff(weak) < 0)) and mK[0] > mK[1],
                  "relative decrease from sigma = 1e-6 to 1e-4: " + f"{1 - weak[-1]/weak[0]:.2e}")
            stable = []
        else:
            k = next(i for i in range(27) if mK[i] > mK[i + 1])
            smax = _refine_max(lambda x: mass_at_fixed_K(Polytrope(4, n, x)), sg[k - 1], sg[k + 1])
            quoted(f"n = {n:g}: sigma at the first mass maximum at fixed K", smax, MASS_MAX[n][0], MASS_MAX[n][1])
            stable = [x for x in rows[n] if x['sig'] <= smax]
        nstable += len(stable)
        if stable:
            quoted(f"n = {n:g}: smallest m(r0)/M before the first mass maximum ({len(stable)} models)",
                   min(x['mfrac'] for x in stable), STABLE_RANGES[n][0], 3)
            quoted(f"n = {n:g}: largest m(r0)/M before the first mass maximum", max(x['mfrac'] for x in stable),
                   STABLE_RANGES[n][1], 3)
    holds("101 of the 140 models lie before the first mass maximum", nstable == 101, f"{nstable}")
    dev = max(x['IR'] for x in allrows)
    holds("D = 4: direct integration of G gives I(R) = -64 pi M^2/R^3 (eq. 13) in all 140 models",
          dev < 1e-10, f"largest |I(R) + 64 pi M^2/R^3| = {dev:.1e} of max |I(r)|")
    tot = max(x['total'] for x in allrows)
    holds("D = 4: interior plus exterior integral vanishes in all 140 models (Section 5)",
          tot < 1e-10, f"largest |I_4| = {tot:.1e} of max |I(r)|, {max(x['total_ext'] for x in allrows):.1e} of I_ext;"
          " the n = 3 stars near the causal limit cancel a core value of |I| far larger than I_ext")
    return summary("check05_polytropes")


if __name__ == "__main__":
    main()


==> anc/zero_surface/python/check06_models.py <==
"""Section 6, Tolman VII, Finch-Skea and uniform density (and Figure 2), in four dimensions.

  * Tolman VII: hypotheses of Theorem 1(ii), exactly one zero at every compactness up to the causal
    limit 2M/R = 0.540, which moves outward from 0.8452R to 0.8544R and encloses 86-88% of the mass;
  * Finch-Skea: eq. (16), (rhobar - rho)^2 - rho^2 = 3C^2(w-3)/(64 pi^2 (1+w)^3), so a zero needs CR^2 > 3
    (2M/R > 3/4); the central sound speed reaches 1 at CR^2 = 2.611 (2M/R = 0.723) and the largest
    interior sound speed, near r = 0.43R, at CR^2 = 2.544 (2M/R = 0.718); no causal star has a zero;
  * uniform density: no zero at any compactness;
  * Figure 2: the four models, their zeros, the jumps at r = R, I(R) = -64 pi M^2/R^3 (so -1 in the
    figure's units), the common exterior -(R/r)^3, and the minima of I(r).
"""
import numpy as np
import sympy as sp
from scipy.optimize import brentq
from scipy.integrate import quad
from stars import tolman_vii, finch_skea, uniform, Polytrope, PI, zeros
from report import quoted, holds, summary


def I_closed(st_fn, r):
    """eq. (13): I(r) = -64 pi (y/sqrt Z) m (m + 4 pi r^3 p)/r^3."""
    st = st_fn(r)
    return -64*PI*st['y']/np.sqrt(st['Z'])*st['m']*(st['m'] + 4*PI*r**3*st['p'])/r**3


def I_direct(model, r):
    f = lambda x: model.G(np.array([x]))[0]*model.state(np.array([x]))['y'][0]*x**2/np.sqrt(model.state(np.array([x]))['Z'][0])
    return 4*PI*quad(f, model.r0, r, epsabs=0, epsrel=1e-12, limit=400)[0]


def main():
    print(__doc__)
    # ---------------- Tolman VII
    comps = np.linspace(0.002, 0.5396, 28)
    r0s, mfs, ok_one, hyp = [], [], True, True
    for c in comps:
        T = tolman_vii(c)
        z = T.zeros()
        ok_one &= (len(z) == 1)
        r0s.append(z[0]/T.R)
        mfs.append(T.m(z[0])/T.M)
        rs = np.linspace(10*T.r0, T.R*(1 - 1e-7), 4000)
        st = T.state(rs)
        hyp &= bool(np.all(np.diff(st['p']/st['rho']) < 0))
    x = sp.Symbol('x', positive=True)
    slope = sp.simplify(x*sp.diff(sp.log(1 - x**2), x))
    holds("Tolman VII: d ln rho/d ln r = -2x^2/(1-x^2), with derivative -4x/(1-x^2)^2 < 0 on 0 < x < 1",
          sp.simplify(slope + 2*x**2/(1 - x**2)) == 0 and sp.simplify(sp.diff(slope, x) + 4*x/(1 - x**2)**2) == 0)
    holds("Tolman VII: p/rho strictly decreases in all 28 models", hyp)
    holds("Tolman VII: exactly one zero at each of 28 compactnesses from 0.002 to 0.5396", ok_one)
    holds("Tolman VII: the zero moves outward with compactness", bool(np.all(np.diff(r0s) > 0)))
    quoted("Tolman VII: r0/R at 2M/R = 0.002", r0s[0], 0.8452, 4)
    quoted("Tolman VII: r0/R at the causal limit", r0s[-1], 0.8544, 4)
    quoted("Tolman VII: smallest enclosed mass fraction", min(mfs), 0.86, 2)
    quoted("Tolman VII: largest enclosed mass fraction", max(mfs), 0.88, 2)
    cs2c = lambda c: tolman_vii(c).sound_speed2(np.array([1e-4*tolman_vii(c).R]))[0] - 1
    climT = brentq(cs2c, 0.4, 0.6, xtol=1e-12)
    quoted("Tolman VII: causal limit 2M/R (central sound speed = 1)", climT, 0.540, 3)
    T = tolman_vii(climT)
    rs = np.linspace(1e-4*T.R, T.R*(1 - 1e-6), 3000)
    holds("Tolman VII: the largest sound speed is at the centre", np.argmax(T.sound_speed2(rs)) == 0)
    # ---------------- Finch-Skea
    C, w, r = sp.symbols('C w r', positive=True)
    rho = (C*(3 + w)/(8*sp.pi*(1 + w)**2)).subs(w, C*r**2)
    m = C*r**3/(2*(1 + C*r**2))
    holds("Finch-Skea: m' = 4 pi r^2 rho", sp.simplify(sp.diff(m, r) - 4*sp.pi*r**2*rho) == 0)
    rb = 3*m/(4*sp.pi*r**3)
    lhs = (rb - rho)**2 - rho**2
    holds("Finch-Skea: eq. (16), (rhobar - rho)^2 - rho^2 = 3C^2(w-3)/(64 pi^2 (1+w)^3)",
          sp.simplify(lhs - (3*C**2*(w - 3)/(64*sp.pi**2*(1 + w)**3)).subs(w, C*r**2)) == 0)
    X = sp.Symbol('X', positive=True)
    holds("Finch-Skea: 2M/R = CR^2/(1 + CR^2), so CR^2 > 3 is 2M/R > 3/4",
          sp.simplify(2*m.subs(r, sp.sqrt(X/C))/sp.sqrt(X/C) - X/(1 + X)) == 0 and sp.Rational(3, 1)/(1 + 3) == sp.Rational(3, 4))

    def fs_cs2(X, r_over_R):
        F = finch_skea(X)
        return F.sound_speed2(r_over_R*F.R)
    grid = np.linspace(1e-4, 1 - 1e-6, 4000)
    Xc = brentq(lambda X: fs_cs2(X, np.array([1e-4]))[0] - 1, 2.0, 2.9, xtol=1e-12)
    Xg = brentq(lambda X: fs_cs2(X, grid).max() - 1, 2.0, 2.9, xtol=1e-12)
    quoted("Finch-Skea: central sound speed = 1 at CR^2", Xc, 2.611, 3)
    quoted("Finch-Skea: ... that is 2M/R", Xc/(1 + Xc), 0.723, 3)
    quoted("Finch-Skea: largest interior sound speed = 1 at CR^2", Xg, 2.544, 3)
    quoted("Finch-Skea: ... that is 2M/R", Xg/(1 + Xg), 0.718, 3)
    quoted("Finch-Skea: ... where that largest sound speed sits, r/R", grid[np.argmax(fs_cs2(Xg, grid))], 0.43, 2)
    worst = max(finch_skea(X).G(np.linspace(1e-5, 1 - 1e-9, 3000)*np.sqrt(X)).max() for X in np.linspace(0.01, Xg, 40))
    holds("Finch-Skea: G < 0 throughout the interior of every causal star (40 stars up to CR^2 = 2.544)", worst < 0,
          f"largest interior G = {worst:.3e}")
    # ---------------- uniform density
    worst = max(uniform(c).G(np.linspace(1e-6, 1 - 1e-9, 2000)*uniform(c).R).max() for c in np.linspace(0.01, 0.88, 30))
    holds("uniform density: G < 0 throughout the interior at every compactness (30 stars, 2M/R up to 0.88)", worst < 0)
    # ---------------- Figure 2
    P = Polytrope(4, 1, 0.2)
    Pstate = lambda r: dict(P.state(r), m=4*PI*P.state(r)['M'])
    models = [("n = 1 polytrope", P, Pstate, 0.40, 2), ("Tolman VII", tolman_vii(0.3), None, 0.30, 2),
              ("Finch-Skea", finch_skea(1.5), None, 0.60, 2), ("uniform density", uniform(0.4), None, 0.40, 2)]
    for name, mod, stfn, comp, dec in models:
        stfn = stfn or mod.state
        quoted(f"Figure 2, {name}: 2M/R", mod.compactness, comp, dec)
        R = mod.R
        M = mod.compactness*R/2
        rs = np.linspace(10*mod.r0, R, 20001)
        I = I_closed(stfn, rs)/(64*PI*M**2/R**3)
        holds(f"Figure 2, {name}: I(R) = -1 in units of 64 pi M^2/R^3", abs(I[-1] + 1) < 1e-10, f"I(R) = {I[-1]:.12f}")
        if name != "n = 1 polytrope":
            Id = I_direct(mod, R)/(64*PI*M**2/R**3)
            holds(f"Figure 2, {name}: direct integration of G gives the same I(R)", abs(Id + 1) < 1e-8, f"{Id:.10f}")
        z = mod.zeros()
        Gin = mod.G(np.array([R*(1 - 1e-9)]))[0]
        if name in ("n = 1 polytrope", "Tolman VII"):
            holds(f"Figure 2, {name}: one zero, at the minimum of I(r)",
                  len(z) == 1 and abs(rs[np.argmin(I)] - z[0]) <= 2*(rs[1] - rs[0]),
                  f"zero at r/R = {z[0]/R:.5f}, minimum of I at r/R = {rs[np.argmin(I)]/R:.5f}")
        else:
            holds(f"Figure 2, {name}: no zero; G jumps at r = R from {Gin:.3g} to {48*M**2/R**6:.3g}, and I(r) has its minimum at R",
                  len(z) == 0 and Gin < 0 < 48*M**2/R**6 and np.argmin(I) == len(rs) - 1)
    Ms, Rs, rr = sp.symbols('M R r', positive=True)
    s = sp.Symbol('s', positive=True)
    Iext_r = -64*sp.pi*Ms**2/Rs**3 + 4*sp.pi*sp.integrate(48*Ms**2/s**6*s**2, (s, Rs, rr))
    holds("Figure 2: outside, I(r) = -64 pi M^2/r^3, i.e. -(R/r)^3 in the figure's units",
          sp.simplify(Iext_r + 64*sp.pi*Ms**2/rr**3) == 0)
    return summary("check06_models")


if __name__ == "__main__":
    main()


==> anc/zero_surface/python/check07_higher.py <==
"""Section 6 (higher dimensions): polytropes in D = 5 and 6.

  * n = 1 and 1.5 in D = 5 and 6, 30 values of sigma log-spaced from 1e-3 to n/(n+1): each star has
    exactly one zero of G;
  * in six dimensions r0/R = 0.8074 at sigma = 0.01 for n = 1, against 0.8085 in Table 1;
  * the zero tends to its Newtonian value as the compactness falls: at sigma = 1e-4, r0/R agrees with
    Table 1 to 1e-3 for all four sequences.
"""
import numpy as np
from stars import Polytrope
from report import quoted, holds, summary

NEWTON = {(5, 1.0): 0.7971, (5, 1.5): 0.6348, (6, 1.0): 0.8085, (6, 1.5): 0.6254}   # Table 1


def main():
    print(__doc__)
    s = Polytrope(6, 1.0, 0.01)
    z = s.zeros()
    quoted("D = 6, n = 1, sigma = 0.01: r0/R", z[0]/s.R, 0.8074, 4)
    for (D, n), r_newton in NEWTON.items():
        tag = f"D = {D}, n = {n:g}"
        counts = [len(Polytrope(D, n, sig).zeros()) for sig in np.geomspace(1e-3, n/(n + 1), 30)]
        holds(f"{tag}: exactly one zero in each of the 30 stars", all(c == 1 for c in counts),
              f"zero counts {sorted(set(counts))}")
        w = Polytrope(D, n, 1e-4)
        zw = w.zeros()
        holds(f"{tag}: at sigma = 1e-4 the zero is at its Newtonian value {r_newton} (Table 1) to 1e-3",
              len(zw) == 1 and abs(zw[0]/w.R - r_newton) < 1e-3, f"r0/R = {zw[0]/w.R:.5f}")
    return summary("check07_higher")


if __name__ == "__main__":
    main()


==> anc/zero_surface/python/check08_quark.py <==
"""Section 6, quark stars: the MIT bag model p = (rho - 4B)/3, four dimensions, units 4B = 1.

  * the equation of state is homogeneous in rho and B: in units of 4B the sequence is the same for
    every B (checked by rescaling);
  * along the stable branch, which ends at the first maximum of the mass, rho_R/rhobar_R falls from 1
    to 0.5639 at the maximum, where rho_c = 4.8126 x 4B and 2M/R = 0.5415; it drops below 1/2 only on
    the unstable branch, at rho_c = 7.13 x 4B;
  * 6000 radii in each of 80 stable stars with rho_c from 1.0001 to 4.8126 x 4B: rhobar/rho <= 1.774
    throughout, so F <= rhobar/rho - 2 < 0 and G < 0 in every interior; G jumps sign at the surface;
  * for B^(1/4) = 145 MeV the maximum mass is 2.0 M_sun at R = 10.9 km;
  * the slope hypothesis of Theorem 1(ii) fails slightly near the surface of the most compact stable
    stars, which is why the paper uses the bound rhobar/rho < 2 rather than Theorem 1(iii).
"""
import numpy as np
from scipy.optimize import minimize_scalar, brentq
from scipy.integrate import solve_ivp
from stars import Bag, PI, gb_eq3
from report import quoted, holds, summary


def bag_general(rhoc, fourB):
    """Bag star with general 4B, to check homogeneity."""
    def rhs(r, Y):
        m, p = Y
        rho = 3*p + fourB
        return [4*PI*r**2*rho, -(rho + p)*(m + 4*PI*r**3*p)/(r*(r - 2*m))]
    ev = lambda r, Y: Y[1]
    ev.terminal, ev.direction = True, -1
    r0 = 1e-6/np.sqrt(fourB)
    sol = solve_ivp(rhs, [r0, 50/np.sqrt(fourB)], [4*PI*r0**3*rhoc/3, (rhoc - fourB)/3], method='DOP853',
                    events=ev, rtol=1e-11, atol=1e-14*fourB**-0.5)
    R, M = sol.t_events[0][0], sol.y_events[0][0][0]
    return R, M


def main():
    print(__doc__)
    # homogeneity: rho_c -> lambda rho_c, 4B -> lambda 4B gives R, M -> R/sqrt(lambda), M/sqrt(lambda)
    R1, M1 = bag_general(3.0, 1.0)
    R2, M2 = bag_general(3.0*2.5, 2.5)
    holds("homogeneity: scaling rho_c and 4B by the same factor leaves 2M/R and rho_R/rhobar_R unchanged",
          abs(2*M1/R1 - 2*M2/R2) < 1e-9 and abs(R1/R2 - np.sqrt(2.5)) < 1e-8, f"2M/R = {2*M1/R1:.10f} and {2*M2/R2:.10f}")
    # maximum mass
    res = minimize_scalar(lambda x: -Bag(x).M, bracket=(3.5, 4.8, 6.0), tol=1e-12)
    rcmax = res.x
    s = Bag(rcmax)
    quoted("maximum mass at rho_c / 4B", rcmax, 4.8126, 4)
    quoted("2M/R at the maximum mass", s.compactness, 0.5415, 4)
    quoted("rho_R/rhobar_R at the maximum mass", s.surface_ratio, 0.5639, 4)
    s12 = Bag(rcmax, rtol=1e-12)
    holds("rho_R/rhobar_R unchanged at tolerance 1e-12", abs(s12.surface_ratio - s.surface_ratio) < 1e-9,
          f"{s.surface_ratio:.8f} vs {s12.surface_ratio:.8f}")
    xc = brentq(lambda x: Bag(x).surface_ratio - 0.5, 4.9, 8.5, xtol=1e-12)
    quoted("rho_R = rhobar_R/2 at rho_c / 4B (unstable branch)", xc, 7.13, 2)
    holds("... which lies beyond the maximum mass", xc > rcmax)
    # physical units for B^(1/4) = 145 MeV
    fourB_gcc = 4*(145.0**4/197.327**3)*1.7827e12          # MeV/fm^3 -> g/cm^3
    G_, c_, Msun = 6.674e-8, 2.998e10, 1.989e33
    L = 1/np.sqrt(G_*fourB_gcc/c_**2)                       # length unit (cm) for 4B = 1 in G = c = 1
    quoted("B^(1/4) = 145 MeV: maximum mass in M_sun", s.M*L*c_**2/G_/Msun, 2.0, 1)
    quoted("B^(1/4) = 145 MeV: its radius in km", s.R*L/1e5, 10.9, 1)
    # the scan over the stable branch
    ratios, qmax, Fmax, Gmax, where, slope_bad, worst_inc = [], 0, -np.inf, -np.inf, None, 0, 0.0
    for rc in np.geomspace(1.0001, 4.8126, 80):
        b = Bag(rc)
        rs = np.linspace(1e-3*b.R, b.R*(1 - 1e-9), 6000)
        st = b.state(rs)
        q = st['rhobar']/st['rho']
        F = q - 1 - np.sqrt(1 + 3*st['p']/st['rho'])
        G = gb_eq3(4, st['rho'], st['rhobar'], st['p'])
        ratios.append(b.surface_ratio)
        if q.max() > qmax:
            qmax, where = q.max(), (rc, rs[np.argmax(q)]/b.R)
        Fmax = max(Fmax, F.max())
        Gmax = max(Gmax, G.max())
        dp = -(st['rho'] + st['p'])*(st['m'] + 4*PI*rs**3*st['p'])/(rs*(rs - 2*st['m']))
        slope = rs*3*dp/st['rho']                            # d ln rho/d ln r, rho = 3p + 1
        inc = np.diff(slope)
        if np.any(inc > 1e-12):
            slope_bad += 1
            worst_inc = max(worst_inc, inc.max())
    holds("rho_R/rhobar_R decreases monotonically along the stable branch, from 1", bool(np.all(np.diff(ratios) < 0)) and ratios[0] > 0.9999)
    holds("rhobar/rho <= 1.774 over 80 stable stars x 6000 radii (the bound quoted in Section 6)", qmax <= 1.774,
          f"largest rhobar/rho = {qmax:.5f}")
    holds("... attained at the surface of the maximum-mass star", abs(where[0] - 4.8126) < 1e-6 and where[1] > 0.999999,
          f"rho_c/4B = {where[0]:.4f}, r/R = {where[1]:.7f}")
    holds("F <= rhobar/rho - 2 < 0 everywhere in the scan", Fmax < 0 and qmax < 2, f"largest F = {Fmax:.5f}")
    quoted("largest F, at the surface of the maximum-mass star", Fmax, -0.22658, 5)
    holds("G < 0 throughout every stable interior", Gmax < 0)
    holds("G jumps from negative to positive at the surface (rho_R > rhobar_R/2 on the whole stable branch)",
          min(ratios) > 0.5)
    holds("the slope hypothesis of Theorem 1(ii) fails, slightly, in some of the most compact stable stars",
          slope_bad > 0, f"{slope_bad} of 80 stars; largest increase of d ln rho/d ln r between neighbouring radii {worst_inc:.1e}")
    return summary("check08_quark")


if __name__ == "__main__":
    main()


==> anc/zero_surface/python/check14_selfbound.py <==
"""Section 6, self-bound matter with constant sound speed: p = c_s^2 (rho - rho_s), four dimensions,
units rho_s = 1 (the sequence of stars is the same for every rho_s).  The bag model is c_s^2 = 1/3.

  * for 13 values of c_s^2 between 0.16 and the causal value 1, along the stable branch (60 stars from
    rho_c = 1.0001 rho_s to the first mass maximum, 6000 radii each): rho_R/rhobar_R falls monotonically
    from 1 to its value at the maximum mass, which is 0.500 at c_s^2 = 0.16, 0.564 at 1/3 and 0.684 at 1;
    rhobar/rho is largest at the surface and below 2, so F <= rhobar/rho - 2 < 0 and no stable star has
    a zero surface;
  * rho_R = rhobar_R/2 at the maximum mass for c_s^2 = 0.160; for softer matter (c_s^2 = 0.10, 0.15)
    rho_R < rhobar_R/2 on the stable branch only in stars close to the maximum mass, which have a zero.
"""
import numpy as np
from scipy.integrate import solve_ivp
from scipy.optimize import minimize_scalar, brentq
from report import quoted, holds, summary


def star(rhoc, c2, dense=False):
    pc = c2*(rhoc - 1.0)
    def rhs(r, Y):
        m, p = Y
        rho = 1 + p/c2
        return [4*np.pi*r**2*rho, -(rho + p)*(m + 4*np.pi*r**3*p)/(r*(r - 2*m))]
    r0 = 1e-6
    ev = lambda r, Y: Y[1]
    ev.terminal, ev.direction = True, -1
    s = solve_ivp(rhs, [r0, 80.0], [4/3*np.pi*rhoc*r0**3, pc], method='DOP853', rtol=1e-12, atol=1e-15,
                  events=ev, dense_output=dense)
    return s.t_events[0][0], s.y_events[0][0][0], s


def surface_ratio(rhoc, c2):
    R, M, _ = star(rhoc, c2)
    return 4*np.pi*R**3/(3*M)            # rho_R/rhobar_R with rho_R = rho_s = 1


def rhoc_max(c2):
    grid = np.geomspace(1.0001, 300, 160)
    Ms = [star(x, c2)[1] for x in grid]
    i = int(np.argmax(Ms))
    return minimize_scalar(lambda x: -star(x, c2)[1], bounds=(grid[i - 1], grid[i + 1]), method='bounded',
                           options={'xatol': 1e-10}).x


def interior(rhoc, c2):
    R, M, s = star(rhoc, c2, dense=True)
    rs = np.linspace(1e-3*R, R*(1 - 1e-10), 6000)
    m, p = s.sol(rs)
    rho = 1 + p/c2
    q = 3*m/(4*np.pi*rs**3)/rho
    F = q - 1 - np.sqrt(1 + 3*p/rho)
    return q.max(), q[-1], int(np.sum(np.sign(F[1:]) != np.sign(F[:-1])))


def main():
    print(__doc__)
    values = [0.16, 0.18, 0.20, 0.25, 0.30, 1/3, 0.40, 0.50, 0.60, 0.70, 0.80, 0.90, 1.00]
    quoted_at_max = {0.16: (0.500, 3), 1/3: (0.564, 3), 1.00: (0.684, 3)}
    all_mono = all_surf = all_below2 = True
    nzero = 0
    for c2 in values:
        rcm = rhoc_max(c2)
        out = np.array([interior(x, c2) for x in np.geomspace(1.0001, rcm, 60)])
        ratio = 1/out[:, 1]
        mono = bool(np.all(np.diff(ratio) < 0)) and ratio[0] > 0.9999
        surf = bool(np.allclose(out[:, 0], out[:, 1], rtol=1e-6))
        below2 = out[:, 0].max() < 2
        all_mono &= mono
        all_surf &= surf
        all_below2 &= below2
        nzero += int(np.sum(out[:, 2] > 0))
        print(f"      c_s^2 = {c2:.3f}: rho_c,max = {rcm:.4f}, rho_R/rhobar_R at the maximum = {ratio[-1]:.4f}, "
              f"largest rhobar/rho = {out[:, 0].max():.4f}, stars with a zero = {int(np.sum(out[:, 2] > 0))}")
        if c2 in quoted_at_max:
            v, d = quoted_at_max[c2]
            quoted(f"rho_R/rhobar_R at the maximum mass for c_s^2 = {c2:.4g}", ratio[-1], v, d)
    holds("rho_R/rhobar_R falls monotonically from 1 along all 13 stable branches", all_mono)
    holds("rhobar/rho is largest at the surface in all 780 stable stars", all_surf)
    holds("rhobar/rho < 2 throughout all 780 stable stars, so F < 0", all_below2)
    holds("no stable star with 0.16 <= c_s^2 <= 1 has a zero of G", nzero == 0)
    rb = 1/surface_ratio(rhoc_max(1/3), 1/3)
    quoted("bag model (c_s^2 = 1/3) reproduces rho_R/rhobar_R = 0.5639 at the maximum mass", 1/rb, 0.5639, 4)
    cc = brentq(lambda c2: surface_ratio(rhoc_max(c2), c2) - 0.5, 0.15, 0.17, xtol=1e-7)
    quoted("c_s^2 at which rho_R = rhobar_R/2 at the maximum mass", cc, 0.160, 3)
    for c2 in [0.10, 0.15]:
        rcm = rhoc_max(c2)
        x_half = brentq(lambda x: surface_ratio(x, c2) - 0.5, 1.0001, rcm, xtol=1e-10)
        frac = star(x_half, c2)[1]/star(rcm, c2)[1]
        nz = interior(rcm, c2)[2]
        holds(f"c_s^2 = {c2}: rho_R < rhobar_R/2 only in stable stars above {frac:.4f} of the maximum mass, "
              f"and the maximum-mass star has a zero", frac > 0.99 and nz == 1)
    return summary("check14_selfbound")


if __name__ == "__main__":
    main()


==> anc/zero_surface/python/check15_realistic.py <==
"""Section 6, realistic equations of state: APR4 and SLy in the piecewise-polytropic form of Read,
Lackey, Owen and Friedman, Phys. Rev. D 79, 124032 (2009): the four-piece SLy crust of their Table II
joined to the three-piece core of their Table III (log p1, Gamma1, Gamma2, Gamma3), with dividing
densities 10^14.7 and 10^15 g/cm^3.  Four dimensions, G = c = 1, lengths in km.

  * the maximum masses, 2.188 and 2.048 Msun, and the radii of 1.4 Msun stars, 11.32 and 11.71 km,
    agree to 0.1% with the values Read et al. give for these fits (their tabulated value corrected by
    the percentage error of the fit);
  * two integrators (DOP853 and LSODA) give the same values to all quoted digits;
  * the hypotheses of Theorem 1(ii) fail: in the crust layer around neutron drip the adiabatic index
    of the fit is below 1 and p/rho increases outward there; d ln rho/d ln r increases outward across
    every junction at which the index increases outward;
  * every star from 1.0 Msun to the maximum mass (30 per equation of state) has exactly one zero of G;
  * 1.4 Msun: r0 = 9.86 and 10.15 km, 1.46 and 1.56 km below the surface, rest-mass density 1.14 and
    1.04 times 2.7e14 g/cm^3, enclosed mass 92.4% and 92.0% (APR4 and SLy);
  * maximum-mass stars: r0/R = 0.897 and 0.864, m(r0)/M = 0.914 and 0.884.
The structure equations are integrated in x = ln p, from the centre to p = 1e-10 g/cm^3.
"""
import numpy as np
from scipy.integrate import solve_ivp
from scipy.optimize import brentq, minimize_scalar
from report import quoted, holds, summary

C2 = 8.987551787e20            # c^2, cm^2/s^2
GEOM = 7.42591549e-29 * 1e10   # g/cm^3 -> km^-2  (G/c^2 in cm/g, times 1e10 cm^2/km^2)
MSUN = 1.4766250               # G Msun/c^2 in km
RHO_NUC = 2.7e14               # nuclear saturation (rest-mass) density, g/cm^3

CRUST_K = [6.80110e-09, 1.06186e-06, 5.32697e+01, 3.99874e-08]      # p/c^2 in g/cm^3
CRUST_G = [1.58425, 1.28733, 0.62223, 1.35692]
CRUST_RHO = [2.44034e+07, 3.78358e+11, 2.62780e+12]
TABLE3 = {'APR4': (34.269, 2.830, 3.445, 3.348), 'SLy': (34.384, 3.005, 2.988, 2.851)}
# Read et al., Table III: tabulated M_max and R_1.4 with the percentage error of the fit
READ_FIT = {'APR4': (2.213*(1 - 0.0108), 11.428*(1 - 0.0090)), 'SLy': (2.049*(1 + 0.0002), 11.736*(1 - 0.0021))}


class EOS:
    def __init__(self, name):
        lp1, g1, g2, g3 = TABLE3[name]
        rho1, rho2 = 10**14.7, 10**15.0
        K1 = (10**lp1/C2)/rho1**g1
        K2 = K1*rho1**(g1 - g2)
        K3 = K2*rho2**(g2 - g3)
        self.rho_join = (CRUST_K[3]/K1)**(1/(g1 - CRUST_G[3]))
        self.K = np.array(CRUST_K + [K1, K2, K3])
        self.G = np.array(CRUST_G + [g1, g2, g3])
        self.rho_div = np.array(CRUST_RHO + [self.rho_join, rho1, rho2])
        a = [0.0]
        for i in range(1, 7):
            r = self.rho_div[i - 1]
            e_prev = (1 + a[i - 1])*r + self.K[i - 1]/(self.G[i - 1] - 1)*r**self.G[i - 1]
            a.append(e_prev/r - 1 - self.K[i]/(self.G[i] - 1)*r**(self.G[i] - 1))
        self.a = np.array(a)
        self.p_div = self.K[:6]*self.rho_div**self.G[:6]

    def from_p(self, p_geom):
        """rest-mass density (g/cm^3), energy density (km^-2) and piece index at pressure p (km^-2)."""
        p = np.asarray(p_geom)/GEOM
        i = np.searchsorted(self.p_div, p, side='right')
        rho = (p/self.K[i])**(1/self.G[i])
        eps = (1 + self.a[i])*rho + p/(self.G[i] - 1)
        return rho, eps*GEOM, i

    def from_rho(self, rho):
        i = int(np.searchsorted(self.rho_div, rho, side='right'))
        p = self.K[i]*rho**self.G[i]
        return p*GEOM, ((1 + self.a[i])*rho + p/(self.G[i] - 1))*GEOM


def star(eos, lrc, method='DOP853', dense=True):
    pc, ec = eos.from_rho(10**lrc)
    dp = pc*1e-9
    r0 = np.sqrt(dp/((2*np.pi/3)*(ec + pc)*(ec + 3*pc)))
    def rhs(x, Y):
        r, m = Y
        p = np.exp(x)
        e = eos.from_p(p)[1]
        drdx = -p*r*(r - 2*m)/((e + p)*(m + 4*np.pi*r**3*p))
        return [drdx, 4*np.pi*r**2*e*drdx]
    x0, x1 = np.log(pc - dp), np.log(1e-10*GEOM)
    sol = solve_ivp(rhs, [x0, x1], [r0, 4*np.pi/3*ec*r0**3], method=method, rtol=1e-11, atol=1e-14,
                    dense_output=dense)
    return sol, x0, x1


def profile(eos, lrc, n=200001, method='DOP853'):
    sol, x0, x1 = star(eos, lrc, method)
    xs = np.linspace(x0, x1, n)
    r, m = sol.sol(xs)
    p = np.exp(xs)
    rho0, eps, piece = eos.from_p(p)
    F = 3*m/(4*np.pi*r**3)/eps - 1 - np.sqrt(1 + 3*p/eps)
    return dict(sol=sol, xs=xs, r=r, m=m, p=p, rho0=rho0, eps=eps, piece=piece, F=F,
                R=sol.y[0, -1], M=sol.y[1, -1])


def zeros(eos, P):
    out = []
    for i in np.where(np.sign(P['F'][1:]) != np.sign(P['F'][:-1]))[0]:
        def Fx(x):
            r, m = P['sol'].sol(x)
            p = np.exp(x)
            e = eos.from_p(p)[1]
            return 3*m/(4*np.pi*r**3)/e - 1 - np.sqrt(1 + 3*p/e)
        xz = brentq(Fx, P['xs'][i], P['xs'][i + 1], xtol=1e-14)
        r, m = P['sol'].sol(xz)
        out.append(dict(r0=r, rR=r/P['R'], mM=m/P['M'], rho0=eos.from_p(np.exp(xz))[0]))
    return out


def mass(eos, lrc):
    return star(eos, lrc, dense=False)[0].y[1, -1]/MSUN


def main():
    print(__doc__)
    quote14 = {'APR4': (9.86, 1.46, 1.14, 92.4), 'SLy': (10.15, 1.56, 1.04, 92.0)}
    quotemax = {'APR4': (0.897, 0.914), 'SLy': (0.864, 0.884)}
    quoteM = {'APR4': (2.188, 11.32), 'SLy': (2.048, 11.71)}
    for name in ['APR4', 'SLy']:
        eos = EOS(name)
        print(f"\n--- {name}: crust-core junction at rho = {eos.rho_join:.4e} g/cm^3")
        lmax = minimize_scalar(lambda l: -mass(eos, l), bounds=(15.0, 15.6), method='bounded',
                               options={'xatol': 1e-9}).x
        Mmax = mass(eos, lmax)
        l14 = brentq(lambda l: mass(eos, l) - 1.4, 14.6, lmax, xtol=1e-12)
        P14 = profile(eos, l14)
        quoted(f"{name}: maximum mass (Msun)", Mmax, quoteM[name][0], 3)
        quoted(f"{name}: radius of the 1.4 Msun star (km)", P14['R'], quoteM[name][1], 2)
        fitM, fitR = READ_FIT[name]
        holds(f"{name}: M_max and R_1.4 agree with Read et al.'s fit to 0.1%",
              abs(Mmax/fitM - 1) < 1e-3 and abs(P14['R']/fitR - 1) < 1e-3,
              f"{100*(Mmax/fitM - 1):+.3f}% and {100*(P14['R']/fitR - 1):+.3f}%")
        z = zeros(eos, P14)
        holds(f"{name}, 1.4 Msun: exactly one zero", len(z) == 1)
        z = z[0]
        quoted(f"{name}, 1.4 Msun: r0 (km)", z['r0'], quote14[name][0], 2)
        quoted(f"{name}, 1.4 Msun: depth R - r0 (km)", P14['R'] - z['r0'], quote14[name][1], 2)
        quoted(f"{name}, 1.4 Msun: rest-mass density at r0 / 2.7e14 g/cm^3", z['rho0']/RHO_NUC, quote14[name][2], 2)
        quoted(f"{name}, 1.4 Msun: enclosed mass (%)", 100*z['mM'], quote14[name][3], 1)
        Pl = profile(eos, l14, method='LSODA')
        zl = zeros(eos, Pl)[0]
        holds(f"{name}, 1.4 Msun: LSODA gives the same r0, R and m(r0)/M to all quoted digits",
              round(zl['r0'], 2) == round(z['r0'], 2) and round(Pl['R'], 2) == round(P14['R'], 2)
              and round(100*zl['mM'], 1) == round(100*z['mM'], 1),
              f"r0 = {zl['r0']:.5f} vs {z['r0']:.5f} km")
        Pm = profile(eos, lmax)
        zm = zeros(eos, Pm)
        holds(f"{name}, maximum mass: exactly one zero", len(zm) == 1)
        quoted(f"{name}, maximum mass: r0/R", zm[0]['rR'], quotemax[name][0], 3)
        quoted(f"{name}, maximum mass: m(r0)/M", zm[0]['mM'], quotemax[name][1], 3)
        # hypotheses of Theorem 1(ii)
        q = P14['p']/P14['eps']                 # ordered from the centre outward
        same = P14['piece'][1:] == P14['piece'][:-1]          # compare neighbours within one piece only
        up = (np.diff(q) > 0) & same
        pieces_up = set(int(k) for k in P14['piece'][1:][up])
        holds(f"{name}, 1.4 Msun: p/rho increases outward only in the crust piece with Gamma = 0.62223 < 1 "
              f"(3.78e11 < rho < 2.63e12 g/cm^3)", pieces_up == {2}, f"pieces where it increases: {sorted(pieces_up)}")
        for P, tag in [(P14, '1.4 Msun'), (Pm, 'maximum mass')]:
            jumps_up, jumps_ok = 0, True
            for j in range(6):
                pj = eos.p_div[j]*GEOM
                if pj >= P['p'][0]:
                    continue                      # junction not inside this star
                k = np.searchsorted(-P['p'], -pj)  # first point outside the junction
                # d ln rho / d ln r on either side: (rho + p)/(Gamma rho) times d ln p/d ln r
                r, m = P['sol'].sol(np.log(pj))
                e = eos.from_p(pj*(1 + 1e-12))[1]
                dlnp = -(e + pj)*(m + 4*np.pi*r**3*pj)/(pj*(r - 2*m))
                s_in = (e + pj)/(eos.G[j + 1]*e)*dlnp
                s_out = (e + pj)/(eos.G[j]*e)*dlnp
                if eos.G[j] > eos.G[j + 1]:
                    jumps_up += 1
                    jumps_ok &= s_out > s_in
                else:
                    jumps_ok &= s_out < s_in
            holds(f"{name}, {tag}: d ln rho/d ln r jumps up outward exactly at the {jumps_up} junctions "
                  f"inside the star where the index increases outward", jumps_ok and jumps_up >= 1)
        # every star from 1.0 Msun to the maximum mass
        l10 = brentq(lambda l: mass(eos, l) - 1.0, 14.4, l14, xtol=1e-10)
        counts = []
        for l in np.linspace(l10, lmax, 30):
            counts.append(len(zeros(eos, profile(eos, l, n=40001))))
        holds(f"{name}: each of 30 stars from 1.0 Msun to the maximum mass has exactly one zero",
              all(c == 1 for c in counts), f"zero counts {sorted(set(counts))}")
    return summary("check15_realistic")


if __name__ == "__main__":
    main()


==> anc/zero_surface/python/report.py <==
"""Uniform PASS/FAIL reporting: every check prints the value computed here next to the value the
paper quotes, and passes when the computed value rounds to the quoted one."""
RESULTS = []


def _fmt(x):
    if isinstance(x, (list, tuple)):
        return "(" + ", ".join(_fmt(v) for v in x) + ")"
    if isinstance(x, float):
        return f"{x:.10g}"
    return str(x)


def quoted(label, computed, value, decimals):
    """Pass if |computed - value| <= half a unit in the last quoted decimal place."""
    ok = abs(computed - value) <= 0.5*10**(-decimals)*(1 + 1e-9) + 1e-15
    RESULTS.append((label, ok))
    print(f"{'PASS' if ok else 'FAIL'}  {label}: computed {_fmt(computed)}, quoted {value:.{decimals}f}")
    return ok


def holds(label, condition, detail=""):
    """Pass if a stated property holds (an identity vanishes, a count is right, ...)."""
    ok = bool(condition)
    RESULTS.append((label, ok))
    print(f"{'PASS' if ok else 'FAIL'}  {label}" + (f"  [{detail}]" if detail else ""))
    return ok


def summary(name):
    n_ok = sum(ok for _, ok in RESULTS)
    print(f"\n{name}: {n_ok} of {len(RESULTS)} checks passed.")
    return list(RESULTS)


==> anc/zero_surface/python/results.txt <==
===================== check01_invariant.py
Section 2: the Gauss-Bonnet invariant inside a static perfect-fluid star.

Checks, from a brute-force curvature computation of the metric (2) in D = 4, 5, 6:
  * the field equations: rho = G^t_t/8pi and p = -G^r_r/8pi give eq. (3), i.e. u = 1 - Z is
    16 pi r^2 rhobar/((D-2)(D-1)) with rhobar the mean density, and the lapse equation used in
    the numerical integrations, (ln y)' = (16 pi p r^2 + (D-2)(D-3) u)/(2 (D-2) r Z);
  * eq. (4): G_D = c_D [(rhobar - rho)^2 - rho (rho + k_D p)] once the pressure is isotropic,
    with the Weyl part C_abcd C^abcd = c_D (rhobar - rho)^2;
  * the four-dimensional form of Silva et al., the tidal-density relation and eq. (5);
  * Section 3: G_D = c_D rho^2 F (F + 2 sqrt(1 + k_D p/rho)) with F from eq. (6), and the second
    factor is at least 1 when rhobar >= rho and p >= 0; with p = 0 the zero surface F = 0 is rho = rhobar/2.

PASS  eq. (3): u = 16 pi r^2 rhobar/((D-2)(D-1)) with rhobar the mean density  [D = 4, angles = pi/3]
PASS  lapse equation (ln y)' = (16 pi p r^2 + (D-2)(D-3)u)/(2(D-2) r Z)  [D = 4, angles = pi/3]
PASS  eq. (4): G_D = c_D[(rhobar-rho)^2 - rho(rho + k_D p)] for an isotropic fluid  [D = 4, angles = pi/3]
PASS  Weyl part: C_abcd C^abcd = c_D (rhobar - rho)^2 for an isotropic fluid  [D = 4, angles = pi/3]
PASS  isotropy is needed: without it the residual of eq. (4) is not zero  [D = 4, angles = pi/3]
PASS  eq. (3): u = 16 pi r^2 rhobar/((D-2)(D-1)) with rhobar the mean density  [D = 4, angles = pi/4]
PASS  lapse equation (ln y)' = (16 pi p r^2 + (D-2)(D-3)u)/(2(D-2) r Z)  [D = 4, angles = pi/4]
PASS  eq. (4): G_D = c_D[(rhobar-rho)^2 - rho(rho + k_D p)] for an isotropic fluid  [D = 4, angles = pi/4]
PASS  Weyl part: C_abcd C^abcd = c_D (rhobar - rho)^2 for an isotropic fluid  [D = 4, angles = pi/4]
PASS  isotropy is needed: without it the residual of eq. (4) is not zero  [D = 4, angles = pi/4]
PASS  eq. (3): u = 16 pi r^2 rhobar/((D-2)(D-1)) with rhobar the mean density  [D = 5, angles = pi/3]
PASS  lapse equation (ln y)' = (16 pi p r^2 + (D-2)(D-3)u)/(2(D-2) r Z)  [D = 5, angles = pi/3]
PASS  eq. (4): G_D = c_D[(rhobar-rho)^2 - rho(rho + k_D p)] for an isotropic fluid  [D = 5, angles = pi/3]
PASS  Weyl part: C_abcd C^abcd = c_D (rhobar - rho)^2 for an isotropic fluid  [D = 5, angles = pi/3]
PASS  isotropy is needed: without it the residual of eq. (4) is not zero  [D = 5, angles = pi/3]
PASS  eq. (3): u = 16 pi r^2 rhobar/((D-2)(D-1)) with rhobar the mean density  [D = 5, angles = pi/4]
PASS  lapse equation (ln y)' = (16 pi p r^2 + (D-2)(D-3)u)/(2(D-2) r Z)  [D = 5, angles = pi/4]
PASS  eq. (4): G_D = c_D[(rhobar-rho)^2 - rho(rho + k_D p)] for an isotropic fluid  [D = 5, angles = pi/4]
PASS  Weyl part: C_abcd C^abcd = c_D (rhobar - rho)^2 for an isotropic fluid  [D = 5, angles = pi/4]
PASS  isotropy is needed: without it the residual of eq. (4) is not zero  [D = 5, angles = pi/4]
PASS  eq. (3): u = 16 pi r^2 rhobar/((D-2)(D-1)) with rhobar the mean density  [D = 6, angles = pi/3]
PASS  lapse equation (ln y)' = (16 pi p r^2 + (D-2)(D-3)u)/(2(D-2) r Z)  [D = 6, angles = pi/3]
PASS  eq. (4): G_D = c_D[(rhobar-rho)^2 - rho(rho + k_D p)] for an isotropic fluid  [D = 6, angles = pi/3]
PASS  Weyl part: C_abcd C^abcd = c_D (rhobar - rho)^2 for an isotropic fluid  [D = 6, angles = pi/3]
PASS  isotropy is needed: without it the residual of eq. (4) is not zero  [D = 6, angles = pi/3]
PASS  eq. (3): u = 16 pi r^2 rhobar/((D-2)(D-1)) with rhobar the mean density  [D = 6, angles = pi/4]
PASS  lapse equation (ln y)' = (16 pi p r^2 + (D-2)(D-3)u)/(2(D-2) r Z)  [D = 6, angles = pi/4]
PASS  eq. (4): G_D = c_D[(rhobar-rho)^2 - rho(rho + k_D p)] for an isotropic fluid  [D = 6, angles = pi/4]
PASS  Weyl part: C_abcd C^abcd = c_D (rhobar - rho)^2 for an isotropic fluid  [D = 6, angles = pi/4]
PASS  isotropy is needed: without it the residual of eq. (4) is not zero  [D = 6, angles = pi/4]
PASS  D = 4: eq. (4) equals Silva et al.'s 48m^2/r^6 - 128 pi rho (m + 2 pi r^3 p)/r^3
PASS  tidal density: rhobar - rho = -(r/(D-1)) d rhobar/dr (general D)
PASS  D = 4: rhobar - rho is Herrera's complexity factor Y_TF divided by 4 pi (isotropic fluid)
PASS  eq. (5): centre value -c_D rho_c (rho_c + k_D p_c)  (rhobar = rho at a regular centre)
PASS  eq. (5): surface value c_D rhobar_R (rhobar_R - 2 rho_R)  (p = 0)
PASS  eq. (5): vacuum value c_D rhobar^2  (rho = p = 0)
PASS  Section 3: G_D = c_D rho^2 F (F + 2 sqrt(1 + k_D p/rho)), F as in eq. (6)  (general D)
PASS  Section 3: the second factor rhobar/rho - 1 + sqrt(1 + k_D p/rho) is at least 1 for rhobar >= rho, p >= 0  [smallest value over 80000 random points (D = 4..7): 1.016160]
PASS  zero surface in the Newtonian limit: F = 0 with p = 0 is rho = rhobar/2

check01_invariant: 39 of 39 checks passed.

===================== check02_integral.py
Section 5, symbolically: the four-dimensional lapse-weighted integral and its cancellation.

From a brute-force curvature computation of the metric (2), for arbitrary y(r) and Z(r):
  * eq. (12): in four dimensions r^2 G_4 y/sqrt Z = -8 (sqrt(Z) u y')', so G sqrt(-g) is a total derivative
    (checked at two sets of angles);
  * eq. (13): integrating from the regular centre, with the field equations,
    I(r) = -64 pi (y/sqrt Z) m (m + 4 pi r^3 p)/r^3; at a regular centre u y' = O(r^3), so no boundary
    term arises there;
  * the exterior, D = 4, 5, 6: G_D = c_D rhobar^2 for Schwarzschild-Tangherlini (eq. (5)), and
    I_ext = Omega (D-2)^2 (D-3) mu^2/R^(D-1), which is 64 pi M^2/R^3 in four dimensions;
  * the four-dimensional cancellation: I(R) = -64 pi M^2/R^3 is cancelled by I_ext.

PASS  eq. (12): r^2 G_4 y/sqrt Z = -8 (sqrt(Z) u y')'  [D = 4, angles = pi/3]
PASS  eq. (12): r^2 G_4 y/sqrt Z = -8 (sqrt(Z) u y')'  [D = 4, angles = pi/4]
PASS  eq. (12) integrates to I(r) = -32 pi sqrt(Z) u y' = 32 pi sqrt(Z)(Z-1) y'
PASS  eq. (13): I(r) = -64 pi (y/sqrt Z) m (m + 4 pi r^3 p)/r^3 in four dimensions
PASS  regular centre: u = a r^2 + ..., y' = b r + ... give u y' = O(r^3)
PASS  exterior: G_D of Schwarzschild-Tangherlini = c_D rhobar^2 (eq. (5))  [D = 4]
PASS  I_ext = Omega (D-2)^2 (D-3) mu^2/R^(D-1)  [D = 4]
PASS  D = 4: I_ext = 64 pi M^2/R^3 (mu = 2M)
PASS  D = 4: I(R) = -64 pi M^2/R^3 is cancelled by I_ext
PASS  exterior: G_D of Schwarzschild-Tangherlini = c_D rhobar^2 (eq. (5))  [D = 5]
PASS  I_ext = Omega (D-2)^2 (D-3) mu^2/R^(D-1)  [D = 5]
PASS  exterior: G_D of Schwarzschild-Tangherlini = c_D rhobar^2 (eq. (5))  [D = 6]
PASS  I_ext = Omega (D-2)^2 (D-3) mu^2/R^(D-1)  [D = 6]

check02_integral: 13 of 13 checks passed.

===================== check03_scalar.py
Sections 1 and 5, eqs. (1), (14) and (15): the scalar of scalar-Gauss-Bonnet gravity on the star.

* conventions: under g -> -g (our signature (+,-,...,-) to Silva et al.'s (-,+,...,+)) the
  d'Alembertian changes sign and G does not, so box(phi) = zeta' G here is box(phi) = -zeta' G there;
* for a quadratic coupling the effective mass squared of perturbations is -zeta''(0) G;
* for a static phi(r) on the metric (2), box(phi) = -(1/N) D_i(N D^i phi) with D_i the covariant
  derivative of gamma, so box(phi) = zeta'(0) G_D becomes D_i(N D^i phi) = -zeta'(0) N G_D, eq. (14);
* eq. (15): the divergence theorem over B_r gives Omega r^(D-2) y sqrt(Z) phi' = -zeta'(0) I(r);
* the four-dimensional phi' = 16 zeta'(0) m (m + 4 pi r^3 p)/(r^5 Z), which falls off as r^-5;
* eq. (1): the Euler-Lagrange equation of the scalar sector (1/2) g^{ab} phi_a phi_b + zeta(phi) G,
  signature (+,-,...,-), is box(phi) = zeta'(phi) G (static phi(r) on the metric, G an arbitrary function).

PASS  G is unchanged under g -> -g (D = 4)
PASS  box changes sign under g -> -g, so box(phi) = zeta' G here is box(phi) = -zeta' G in (-,+,+,+)
PASS  box(dphi) = zeta''(0) G dphi gives omega^2 = k^2 - zeta''(0) G: effective mass^2 = -zeta''(0) G  [omega^2 = -G0*zeta2 + k**2]
PASS  box(phi) = -(sqrt Z/(y r^(D-2))) (y r^(D-2) sqrt Z phi')'  [D = 4]
PASS  box(phi) = -(1/N) D_i(N D^i phi) for static phi  [D = 4]
PASS  eq. (15): d/dr [r^(D-2) y sqrt(Z) phi'] = (r^(D-2)/sqrt Z) D_i(N D^i phi)  [D = 4]
PASS  box(phi) = -(sqrt Z/(y r^(D-2))) (y r^(D-2) sqrt Z phi')'  [D = 5]
PASS  box(phi) = -(1/N) D_i(N D^i phi) for static phi  [D = 5]
PASS  eq. (15): d/dr [r^(D-2) y sqrt(Z) phi'] = (r^(D-2)/sqrt Z) D_i(N D^i phi)  [D = 5]
PASS  box(phi) = -(sqrt Z/(y r^(D-2))) (y r^(D-2) sqrt Z phi')'  [D = 6]
PASS  box(phi) = -(1/N) D_i(N D^i phi) for static phi  [D = 6]
PASS  eq. (15): d/dr [r^(D-2) y sqrt(Z) phi'] = (r^(D-2)/sqrt Z) D_i(N D^i phi)  [D = 6]
PASS  D = 4: phi' = 16 zeta'(0) m (m + 4 pi r^3 p)/(r^5 Z)
PASS  D = 4 exterior: phi' starts at r^-5, so phi has no 1/r monopole at this order  [phi' = 16*M**2*zeta1/r**5 + 32*M**3*zeta1/r**6 + O(r**(-7), (r, oo))]
PASS  eq. (1): the Euler-Lagrange equation of (1/2) grad(phi)^2 + zeta(phi) G is box(phi) = zeta'(phi) G  [D = 4]
PASS  eq. (1): the Euler-Lagrange equation of (1/2) grad(phi)^2 + zeta(phi) G is box(phi) = zeta'(phi) G  [D = 5]
PASS  eq. (1): the Euler-Lagrange equation of (1/2) grad(phi)^2 + zeta(phi) G is box(phi) = zeta'(phi) G  [D = 6]

check03_scalar: 17 of 17 checks passed.

===================== check04_newtonian.py
Section 4: the Newtonian zero surface rho = rhobar/2 (eq. 8) and Table 1.

* the locator (7) reduces to rho = rhobar/2 for p << rho, and there the second invariant of the
  Newtonian tidal tensor d_i d_j Phi vanishes (any number of space dimensions);
* for a polytrope, rhobar = -(D-1) rho_c theta'/xi, so (8) is 2 xi theta^n + (D-1) theta' = 0;
* Table 1 from the (D-1)-dimensional Lane-Emden equation, the quoted xi_0 and xi_1, and the
  Tolman VII closed forms (eq. 9) with their derivation;
* a finite radius requires n < (D+1)/(D-3): the n = 3 entries are absent for D = 5, 6.

PASS  eq. (7) with p = 0 is rhobar = 2 rho
PASS  second invariant of the tidal tensor = (N-1)(kappa rhobar/N) kappa (rho - rhobar/2)
PASS  polytrope: rhobar/rho_c = -(D-1) theta'/xi, so (8) is 2 xi theta^n + (D-1) theta' = 0
PASS  Table 1, D = 4, n = 0.5: r0/R: computed 0.9317411465, quoted 0.9317
PASS  Table 1, D = 4, n = 0.5: m(r0)/M: computed 0.9284100031, quoted 0.928
PASS  Table 1, D = 4, n = 0.5: exactly one Newtonian zero
PASS  Table 1, D = 4, n = 1: r0/R: computed 0.7832127979, quoted 0.7832
PASS  Table 1, D = 4, n = 1: m(r0)/M: computed 0.8088965357, quoted 0.809
PASS  Table 1, D = 4, n = 1: exactly one Newtonian zero
PASS  Table 1, D = 4, n = 1.5: r0/R: computed 0.6387225516, quoted 0.6387
PASS  Table 1, D = 4, n = 1.5: m(r0)/M: computed 0.7137520131, quoted 0.714
PASS  Table 1, D = 4, n = 1.5: exactly one Newtonian zero
PASS  Table 1, D = 4, n = 2: r0/R: computed 0.5089150223, quoted 0.5089
PASS  Table 1, D = 4, n = 2: m(r0)/M: computed 0.6384180682, quoted 0.638
PASS  Table 1, D = 4, n = 2: exactly one Newtonian zero
PASS  Table 1, D = 4, n = 3: r0/R: computed 0.292280998, quoted 0.2923
PASS  Table 1, D = 4, n = 3: m(r0)/M: computed 0.5244465924, quoted 0.524
PASS  Table 1, D = 4, n = 3: exactly one Newtonian zero
PASS  Table 1, D = 5, n = 0.5: r0/R: computed 0.9411845507, quoted 0.9412
PASS  Table 1, D = 5, n = 0.5: m(r0)/M: computed 0.9183570269, quoted 0.918
PASS  Table 1, D = 5, n = 0.5: exactly one Newtonian zero
PASS  Table 1, D = 5, n = 1: r0/R: computed 0.7970958502, quoted 0.7971
PASS  Table 1, D = 5, n = 1: m(r0)/M: computed 0.7674623586, quoted 0.767
PASS  Table 1, D = 5, n = 1: exactly one Newtonian zero
PASS  Table 1, D = 5, n = 1.5: r0/R: computed 0.6348135586, quoted 0.6348
PASS  Table 1, D = 5, n = 1.5: m(r0)/M: computed 0.6315417873, quoted 0.632
PASS  Table 1, D = 5, n = 1.5: exactly one Newtonian zero
PASS  Table 1, D = 5, n = 2: r0/R: computed 0.4647252871, quoted 0.4647
PASS  Table 1, D = 5, n = 2: m(r0)/M: computed 0.5095413381, quoted 0.510
PASS  Table 1, D = 5, n = 2: exactly one Newtonian zero
PASS  Table 1, D = 6, n = 0.5: r0/R: computed 0.9483120713, quoted 0.9483
PASS  Table 1, D = 6, n = 0.5: m(r0)/M: computed 0.910811678, quoted 0.911
PASS  Table 1, D = 6, n = 0.5: exactly one Newtonian zero
PASS  Table 1, D = 6, n = 1: r0/R: computed 0.8084723535, quoted 0.8085
PASS  Table 1, D = 6, n = 1: m(r0)/M: computed 0.7316479728, quoted 0.732
PASS  Table 1, D = 6, n = 1: exactly one Newtonian zero
PASS  Table 1, D = 6, n = 1.5: r0/R: computed 0.6253817836, quoted 0.6254
PASS  Table 1, D = 6, n = 1.5: m(r0)/M: computed 0.5498711512, quoted 0.550
PASS  Table 1, D = 6, n = 1.5: exactly one Newtonian zero
PASS  Table 1, D = 6, n = 2: r0/R: computed 0.3844198797, quoted 0.3844
PASS  Table 1, D = 6, n = 2: m(r0)/M: computed 0.3589665118, quoted 0.359
PASS  Table 1, D = 6, n = 2: exactly one Newtonian zero
PASS  D = 4: xi_0 for n = 0.5: computed 2.564802041, quoted 2.56
PASS  D = 4: xi_0 for n = 3: computed 2.015817798, quoted 2.02
PASS  D = 4: xi_1 for n = 0.5: computed 2.752698054, quoted 2.75
PASS  D = 4: xi_1 for n = 3: computed 6.896848619, quoted 6.90
PASS  D = 4: xi_0 falls monotonically from n = 0.5 to n = 3
PASS  D = 5, n = 3 = (D+1)/(D-3): theta stays positive to xi = 10^4 (no finite radius)
PASS  D = 6, n = 2 < 7/3: finite radius
PASS  Tolman VII: d/dx [x^(D-1)/(D-1) - x^(D+1)/(D+1)] = x^(D-2)(1 - x^2)
PASS  Tolman VII: rho = rhobar/2 at x0^2 = (D+1)/(D+3)
PASS  Tolman VII: m(r0)/M = ((D+1) x0^(D-1) - (D-1) x0^(D+1))/2
PASS  Table 1, Tolman VII, D = 4: r0/R: computed 0.8451542547, quoted 0.8452
PASS  Table 1, Tolman VII, D = 4: m(r0)/M: computed 0.8624023007, quoted 0.862
PASS  Table 1, Tolman VII, D = 5: r0/R: computed 0.8660254038, quoted 0.8660
PASS  Table 1, Tolman VII, D = 5: m(r0)/M: computed 0.84375, quoted 0.844
PASS  Table 1, Tolman VII, D = 6: r0/R: computed 0.8819171037, quoted 0.8819
PASS  Table 1, Tolman VII, D = 6: m(r0)/M: computed 0.829897302, quoted 0.830
PASS  Tolman VII, D = 4: r0/R = sqrt(5/7)

check04_newtonian: 59 of 59 checks passed.

===================== check05_polytropes.py
Section 6, polytropes (and Figures 1 and 3): the 140 four-dimensional Tooper polytropes.

* Models and method: the n = 1, sigma = 0.2 star gives 2M/R = 0.40144061, r0/R = 0.77711305 and
  m(r0)/M = 0.81270798 at every tolerance from 1e-8 to 1e-12, and G from eq. (4) agrees with G
  computed from the curvature of the integrated metric;
* n = 0.5, 1, 1.5, 2, 3 with 28 values of sigma log-spaced from 1e-4 to the causal value n/(n+1)
  (central sound speed dp/drho = (1 + 1/n) sigma = 1): 140 models, each with exactly one zero;
* the hypotheses of Theorem 1(ii) hold for all but two n = 3 models beyond the compactness maximum,
  and p/rho = sigma theta always decreases;
* up to the compactness maximum the zero moves inward with compactness, and m(r0)/M lies in the
  quoted ranges; beyond the maximum it falls to 0.588 (n = 2) and 0.179 (n = 3) at the causal limit;
* stability: at fixed K the mass increases up to the causal value for n = 0.5, has its first maximum at
  sigma = 0.42, 0.20, 0.097 for n = 1, 1.5, 2 and decreases from the Newtonian limit for n = 3, so 101 of
  the 140 models lie before the first mass maximum; on those m(r0)/M lies in narrower ranges;
* the four-dimensional cancellation (Section 5): the interior integral I(R) = -64 pi M^2/R^3,
  and the total over the slice vanishes for every model.

PASS  Section 3: rho_R/rhobar_R is of order 1e-14 for an iron surface  [7.86 g/cm^3 / 3.85e+14 g/cm^3 = 2.0e-14]
PASS  n = 1, sigma = 0.2, rtol = 1e-08: 2M/R: computed 0.4014406136, quoted 0.40144061
PASS  n = 1, sigma = 0.2, rtol = 1e-08: r0/R: computed 0.7771130481, quoted 0.77711305
PASS  n = 1, sigma = 0.2, rtol = 1e-08: m(r0)/M: computed 0.8127079771, quoted 0.81270798
PASS  n = 1, sigma = 0.2, rtol = 1e-09: 2M/R: computed 0.4014406135, quoted 0.40144061
PASS  n = 1, sigma = 0.2, rtol = 1e-09: r0/R: computed 0.7771130482, quoted 0.77711305
PASS  n = 1, sigma = 0.2, rtol = 1e-09: m(r0)/M: computed 0.8127079774, quoted 0.81270798
PASS  n = 1, sigma = 0.2, rtol = 1e-10: 2M/R: computed 0.4014406135, quoted 0.40144061
PASS  n = 1, sigma = 0.2, rtol = 1e-10: r0/R: computed 0.7771130482, quoted 0.77711305
PASS  n = 1, sigma = 0.2, rtol = 1e-10: m(r0)/M: computed 0.8127079774, quoted 0.81270798
PASS  n = 1, sigma = 0.2, rtol = 1e-11: 2M/R: computed 0.4014406135, quoted 0.40144061
PASS  n = 1, sigma = 0.2, rtol = 1e-11: r0/R: computed 0.7771130482, quoted 0.77711305
PASS  n = 1, sigma = 0.2, rtol = 1e-11: m(r0)/M: computed 0.8127079774, quoted 0.81270798
PASS  n = 1, sigma = 0.2, rtol = 1e-12: 2M/R: computed 0.4014406135, quoted 0.40144061
PASS  n = 1, sigma = 0.2, rtol = 1e-12: r0/R: computed 0.7771130482, quoted 0.77711305
PASS  n = 1, sigma = 0.2, rtol = 1e-12: m(r0)/M: computed 0.8127079774, quoted 0.81270798
PASS  Figure 1: 2M/R: computed 0.4014406135, quoted 0.401
PASS  Figure 1: r0/R: computed 0.7771130482, quoted 0.7771
G from the curvature of (1), D = 4:  4*(2*U0**2*Y2 + 3*U0*U1*Y1 - 2*U0*Y2 - 2*U1*Y1)/(Y0*r**2)   (U0 = u, U1 = u', Y0..Y2 = y, y', y'')
PASS  G from eq. (4) agrees with G from the curvature of the integrated metric to 1e-14 (relative)  [largest relative difference 6.7e-16 over 15 stars, 2000 radii each]
PASS  140 models in all
PASS  every one of the 140 models has exactly one zero
PASS  Theorem 1(ii) slope hypothesis fails for exactly two models, both n = 3 beyond the compactness maximum  [failures (n, sigma): (3, 0.5389), (3, 0.75)]
PASS  p/rho = sigma theta decreases in every model
PASS  Lemma 1: rhobar/rho is nondecreasing in every model whose log-density slope is nonincreasing
PASS  n = 0.5: the zero moves inward with compactness up to the maximum 2M/R = 0.5389
PASS  n = 0.5: smallest m(r0)/M up to the compactness maximum: computed 0.9278011015, quoted 0.928
PASS  n = 0.5: largest m(r0)/M up to the compactness maximum: computed 0.9286695096, quoted 0.929
PASS  n = 0.5: no model beyond the compactness maximum (the maximum is at the causal end)
PASS  n = 1: the zero moves inward with compactness up to the maximum 2M/R = 0.5532
PASS  n = 1: smallest m(r0)/M up to the compactness maximum: computed 0.8073981074, quoted 0.807
PASS  n = 1: largest m(r0)/M up to the compactness maximum: computed 0.8127178191, quoted 0.813
PASS  n = 1: no model beyond the compactness maximum (the maximum is at the causal end)
PASS  n = 1.5: the zero moves inward with compactness up to the maximum 2M/R = 0.4739
PASS  n = 1.5: smallest m(r0)/M up to the compactness maximum: computed 0.6990906155, quoted 0.699
PASS  n = 1.5: largest m(r0)/M up to the compactness maximum: computed 0.7203506331, quoted 0.720
PASS  n = 1.5: no model beyond the compactness maximum (the maximum is at the causal end)
PASS  n = 2: the zero moves inward with compactness up to the maximum 2M/R = 0.3465
PASS  n = 2: smallest m(r0)/M up to the compactness maximum: computed 0.6158729867, quoted 0.616
PASS  n = 2: largest m(r0)/M up to the compactness maximum: computed 0.6454223905, quoted 0.645
PASS  n = 2: the sequence passes its compactness maximum before the causal value
PASS  n = 2: m(r0)/M at the causal limit: computed 0.5881068827, quoted 0.588
PASS  n = 3: the zero moves inward with compactness up to the maximum 2M/R = 0.1435
PASS  n = 3: smallest m(r0)/M up to the compactness maximum: computed 0.510966046, quoted 0.511
PASS  n = 3: largest m(r0)/M up to the compactness maximum: computed 0.5279956831, quoted 0.528
PASS  n = 3: the sequence passes its compactness maximum before the causal value
PASS  n = 3: m(r0)/M at the causal limit: computed 0.1792071815, quoted 0.179
PASS  n = 0.5: the mass at fixed K increases up to the causal value
PASS  n = 0.5: smallest m(r0)/M before the first mass maximum (28 models): computed 0.9278011015, quoted 0.928
PASS  n = 0.5: largest m(r0)/M before the first mass maximum: computed 0.9286695096, quoted 0.929
PASS  n = 1: sigma at the first mass maximum at fixed K: computed 0.4205293721, quoted 0.42
PASS  n = 1: smallest m(r0)/M before the first mass maximum (27 models): computed 0.8089012803, quoted 0.809
PASS  n = 1: largest m(r0)/M before the first mass maximum: computed 0.8127178191, quoted 0.813
PASS  n = 1.5: sigma at the first mass maximum at fixed K: computed 0.1991065115, quoted 0.20
PASS  n = 1.5: smallest m(r0)/M before the first mass maximum (24 models): computed 0.7137613915, quoted 0.714
PASS  n = 1.5: largest m(r0)/M before the first mass maximum: computed 0.7203506331, quoted 0.720
PASS  n = 2: sigma at the first mass maximum at fixed K: computed 0.09727758493, quoted 0.097
PASS  n = 2: smallest m(r0)/M before the first mass maximum (22 models): computed 0.6384306334, quoted 0.638
PASS  n = 2: largest m(r0)/M before the first mass maximum: computed 0.6450826019, quoted 0.645
PASS  n = 3: the mass at fixed K decreases from the Newtonian limit, so no model precedes a mass maximum  [relative decrease from sigma = 1e-6 to 1e-4: 7.76e-04]
PASS  101 of the 140 models lie before the first mass maximum  [101]
PASS  D = 4: direct integration of G gives I(R) = -64 pi M^2/R^3 (eq. 13) in all 140 models  [largest |I(R) + 64 pi M^2/R^3| = 7.5e-11 of max |I(r)|]
PASS  D = 4: interior plus exterior integral vanishes in all 140 models (Section 5)  [largest |I_4| = 7.5e-11 of max |I(r)|, 2.2e-07 of I_ext; the n = 3 stars near the causal limit cancel a core value of |I| far larger than I_ext]

check05_polytropes: 62 of 62 checks passed.

===================== check06_models.py
Section 6, Tolman VII, Finch-Skea and uniform density (and Figure 2), in four dimensions.

* Tolman VII: hypotheses of Theorem 1(ii), exactly one zero at every compactness up to the causal
  limit 2M/R = 0.540, which moves outward from 0.8452R to 0.8544R and encloses 86-88% of the mass;
* Finch-Skea: eq. (16), (rhobar - rho)^2 - rho^2 = 3C^2(w-3)/(64 pi^2 (1+w)^3), so a zero needs CR^2 > 3
  (2M/R > 3/4); the central sound speed reaches 1 at CR^2 = 2.611 (2M/R = 0.723) and the largest
  interior sound speed, near r = 0.43R, at CR^2 = 2.544 (2M/R = 0.718); no causal star has a zero;
* uniform density: no zero at any compactness;
* Figure 2: the four models, their zeros, the jumps at r = R, I(R) = -64 pi M^2/R^3 (so -1 in the
  figure's units), the common exterior -(R/r)^3, and the minima of I(r).

PASS  Tolman VII: d ln rho/d ln r = -2x^2/(1-x^2), with derivative -4x/(1-x^2)^2 < 0 on 0 < x < 1
PASS  Tolman VII: p/rho strictly decreases in all 28 models
PASS  Tolman VII: exactly one zero at each of 28 compactnesses from 0.002 to 0.5396
PASS  Tolman VII: the zero moves outward with compactness
PASS  Tolman VII: r0/R at 2M/R = 0.002: computed 0.8451709185, quoted 0.8452
PASS  Tolman VII: r0/R at the causal limit: computed 0.8544103403, quoted 0.8544
PASS  Tolman VII: smallest enclosed mass fraction: computed 0.8624278057, quoted 0.86
PASS  Tolman VII: largest enclosed mass fraction: computed 0.8763304757, quoted 0.88
PASS  Tolman VII: causal limit 2M/R (central sound speed = 1): computed 0.5395816892, quoted 0.540
PASS  Tolman VII: the largest sound speed is at the centre
PASS  Finch-Skea: m' = 4 pi r^2 rho
PASS  Finch-Skea: eq. (16), (rhobar - rho)^2 - rho^2 = 3C^2(w-3)/(64 pi^2 (1+w)^3)
PASS  Finch-Skea: 2M/R = CR^2/(1 + CR^2), so CR^2 > 3 is 2M/R > 3/4
PASS  Finch-Skea: central sound speed = 1 at CR^2: computed 2.611385604, quoted 2.611
PASS  Finch-Skea: ... that is 2M/R: computed 0.7230979713, quoted 0.723
PASS  Finch-Skea: largest interior sound speed = 1 at CR^2: computed 2.543953541, quoted 2.544
PASS  Finch-Skea: ... that is 2M/R: computed 0.7178292581, quoted 0.718
PASS  Finch-Skea: ... where that largest sound speed sits, r/R: computed 0.4334145704, quoted 0.43
PASS  Finch-Skea: G < 0 throughout the interior of every causal star (40 stars up to CR^2 = 2.544)  [largest interior G = -4.098e-02]
PASS  uniform density: G < 0 throughout the interior at every compactness (30 stars, 2M/R up to 0.88)
PASS  Figure 2, n = 1 polytrope: 2M/R: computed 0.4014406135, quoted 0.40
PASS  Figure 2, n = 1 polytrope: I(R) = -1 in units of 64 pi M^2/R^3  [I(R) = -1.000000000000]
PASS  Figure 2, n = 1 polytrope: one zero, at the minimum of I(r)  [zero at r/R = 0.77711, minimum of I at r/R = 0.77711]
PASS  Figure 2, Tolman VII: 2M/R: computed 0.3, quoted 0.30
PASS  Figure 2, Tolman VII: I(R) = -1 in units of 64 pi M^2/R^3  [I(R) = -1.000000000000]
PASS  Figure 2, Tolman VII: direct integration of G gives the same I(R)  [-1.0000000000]
PASS  Figure 2, Tolman VII: one zero, at the minimum of I(r)  [zero at r/R = 0.84865, minimum of I at r/R = 0.84865]
PASS  Figure 2, Finch-Skea: 2M/R: computed 0.6, quoted 0.60
PASS  Figure 2, Finch-Skea: I(R) = -1 in units of 64 pi M^2/R^3  [I(R) = -1.000000000000]
PASS  Figure 2, Finch-Skea: direct integration of G gives the same I(R)  [-1.0000000000]
PASS  Figure 2, Finch-Skea: no zero; G jumps at r = R from -0.384 to 1.92, and I(r) has its minimum at R
PASS  Figure 2, uniform density: 2M/R: computed 0.4, quoted 0.40
PASS  Figure 2, uniform density: I(R) = -1 in units of 64 pi M^2/R^3  [I(R) = -1.000000000000]
PASS  Figure 2, uniform density: direct integration of G gives the same I(R)  [-1.0000000000]
PASS  Figure 2, uniform density: no zero; G jumps at r = R from -842 to 842, and I(r) has its minimum at R
PASS  Figure 2: outside, I(r) = -64 pi M^2/r^3, i.e. -(R/r)^3 in the figure's units

check06_models: 36 of 36 checks passed.

===================== check07_higher.py
Section 6 (higher dimensions): polytropes in D = 5 and 6.

* n = 1 and 1.5 in D = 5 and 6, 30 values of sigma log-spaced from 1e-3 to n/(n+1): each star has
  exactly one zero of G;
* in six dimensions r0/R = 0.8074 at sigma = 0.01 for n = 1, against 0.8085 in Table 1;
* the zero tends to its Newtonian value as the compactness falls: at sigma = 1e-4, r0/R agrees with
  Table 1 to 1e-3 for all four sequences.

PASS  D = 6, n = 1, sigma = 0.01: r0/R: computed 0.8074402528, quoted 0.8074
PASS  D = 5, n = 1: exactly one zero in each of the 30 stars  [zero counts [1]]
PASS  D = 5, n = 1: at sigma = 1e-4 the zero is at its Newtonian value 0.7971 (Table 1) to 1e-3  [r0/R = 0.79709]
PASS  D = 5, n = 1.5: exactly one zero in each of the 30 stars  [zero counts [1]]
PASS  D = 5, n = 1.5: at sigma = 1e-4 the zero is at its Newtonian value 0.6348 (Table 1) to 1e-3  [r0/R = 0.63479]
PASS  D = 6, n = 1: exactly one zero in each of the 30 stars  [zero counts [1]]
PASS  D = 6, n = 1: at sigma = 1e-4 the zero is at its Newtonian value 0.8085 (Table 1) to 1e-3  [r0/R = 0.80846]
PASS  D = 6, n = 1.5: exactly one zero in each of the 30 stars  [zero counts [1]]
PASS  D = 6, n = 1.5: at sigma = 1e-4 the zero is at its Newtonian value 0.6254 (Table 1) to 1e-3  [r0/R = 0.62535]

check07_higher: 9 of 9 checks passed.
/tmp/claude-0/-home-claude/fdce0319-4ed0-5bc5-83bd-79574220039f/scratchpad/anc/zero_surface/python/stars.py:66: RuntimeWarning: invalid value encountered in scalar power
  r**(D - 4)*u**2*(rho + p)*yv/Zr**1.5,          # integrand of the charge integral of the companion Letter, unnormalised lapse
/tmp/claude-0/-home-claude/fdce0319-4ed0-5bc5-83bd-79574220039f/scratchpad/anc/zero_surface/python/stars.py:67: RuntimeWarning: invalid value encountered in sqrt
  G*yv*r**(D - 2)/np.sqrt(Zr)]                   # integrand of eq. (10), unnormalised lapse

===================== check08_quark.py
Section 6, quark stars: the MIT bag model p = (rho - 4B)/3, four dimensions, units 4B = 1.

* the equation of state is homogeneous in rho and B: in units of 4B the sequence is the same for
  every B (checked by rescaling);
* along the stable branch, which ends at the first maximum of the mass, rho_R/rhobar_R falls from 1
  to 0.5639 at the maximum, where rho_c = 4.8126 x 4B and 2M/R = 0.5415; it drops below 1/2 only on
  the unstable branch, at rho_c = 7.13 x 4B;
* 6000 radii in each of 80 stable stars with rho_c from 1.0001 to 4.8126 x 4B: rhobar/rho <= 1.774
  throughout, so F <= rhobar/rho - 2 < 0 and G < 0 in every interior; G jumps sign at the surface;
* for B^(1/4) = 145 MeV the maximum mass is 2.0 M_sun at R = 10.9 km;
* the slope hypothesis of Theorem 1(ii) fails slightly near the surface of the most compact stable
  stars, which is why the paper uses the bound rhobar/rho < 2 rather than Theorem 1(iii).

PASS  homogeneity: scaling rho_c and 4B by the same factor leaves 2M/R and rho_R/rhobar_R unchanged  [2M/R = 0.4987194953 and 0.4987194952]
PASS  maximum mass at rho_c / 4B: computed 4.812641877, quoted 4.8126
PASS  2M/R at the maximum mass: computed 0.5414673028, quoted 0.5415
PASS  rho_R/rhobar_R at the maximum mass: computed 0.5638796283, quoted 0.5639
PASS  rho_R/rhobar_R unchanged at tolerance 1e-12  [0.56387963 vs 0.56387963]
PASS  rho_R = rhobar_R/2 at rho_c / 4B (unstable branch): computed 7.130869349, quoted 7.13
PASS  ... which lies beyond the maximum mass
PASS  B^(1/4) = 145 MeV: maximum mass in M_sun: computed 2.005015319, quoted 2.0
PASS  B^(1/4) = 145 MeV: its radius in km: computed 10.93788072, quoted 10.9
PASS  rho_R/rhobar_R decreases monotonically along the stable branch, from 1
PASS  rhobar/rho <= 1.774 over 80 stable stars x 6000 radii (the bound quoted in Section 6)  [largest rhobar/rho = 1.77342]
PASS  ... attained at the surface of the maximum-mass star  [rho_c/4B = 4.8126, r/R = 1.0000000]
PASS  F <= rhobar/rho - 2 < 0 everywhere in the scan  [largest F = -0.22658]
PASS  largest F, at the surface of the maximum-mass star: computed -0.226576812, quoted -0.22658
PASS  G < 0 throughout every stable interior
PASS  G jumps from negative to positive at the surface (rho_R > rhobar_R/2 on the whole stable branch)
PASS  the slope hypothesis of Theorem 1(ii) fails, slightly, in some of the most compact stable stars  [4 of 80 stars; largest increase of d ln rho/d ln r between neighbouring radii 2.4e-05]

check08_quark: 17 of 17 checks passed.

===================== check14_selfbound.py
Section 6, self-bound matter with constant sound speed: p = c_s^2 (rho - rho_s), four dimensions,
units rho_s = 1 (the sequence of stars is the same for every rho_s).  The bag model is c_s^2 = 1/3.

  * for 13 values of c_s^2 between 0.16 and the causal value 1, along the stable branch (60 stars from
    rho_c = 1.0001 rho_s to the first mass maximum, 6000 radii each): rho_R/rhobar_R falls monotonically
    from 1 to its value at the maximum mass, which is 0.500 at c_s^2 = 0.16, 0.564 at 1/3 and 0.684 at 1;
    rhobar/rho is largest at the surface and below 2, so F <= rhobar/rho - 2 < 0 and no stable star has
    a zero surface;
  * rho_R = rhobar_R/2 at the maximum mass for c_s^2 = 0.160; for softer matter (c_s^2 = 0.10, 0.15)
    rho_R < rhobar_R/2 on the stable branch only in stars close to the maximum mass, which have a zero.

      c_s^2 = 0.160: rho_c,max = 6.7358, rho_R/rhobar_R at the maximum = 0.5001, largest rhobar/rho = 1.9997, stars with a zero = 0
PASS  rho_R/rhobar_R at the maximum mass for c_s^2 = 0.16: computed 0.50006597, quoted 0.500
      c_s^2 = 0.180: rho_c,max = 6.3934, rho_R/rhobar_R at the maximum = 0.5089, largest rhobar/rho = 1.9649, stars with a zero = 0
      c_s^2 = 0.200: rho_c,max = 6.0963, rho_R/rhobar_R at the maximum = 0.5173, largest rhobar/rho = 1.9330, stars with a zero = 0
      c_s^2 = 0.250: rho_c,max = 5.5011, rho_R/rhobar_R at the maximum = 0.5365, largest rhobar/rho = 1.8638, stars with a zero = 0
      c_s^2 = 0.300: rho_c,max = 5.0539, rho_R/rhobar_R at the maximum = 0.5536, largest rhobar/rho = 1.8065, stars with a zero = 0
      c_s^2 = 0.333: rho_c,max = 4.8126, rho_R/rhobar_R at the maximum = 0.5639, largest rhobar/rho = 1.7734, stars with a zero = 0
PASS  rho_R/rhobar_R at the maximum mass for c_s^2 = 0.3333: computed 0.563879634, quoted 0.564
      c_s^2 = 0.400: rho_c,max = 4.4258, rho_R/rhobar_R at the maximum = 0.5825, largest rhobar/rho = 1.7167, stars with a zero = 0
      c_s^2 = 0.500: rho_c,max = 4.0049, rho_R/rhobar_R at the maximum = 0.6064, largest rhobar/rho = 1.6492, stars with a zero = 0
      c_s^2 = 0.600: rho_c,max = 3.7022, rho_R/rhobar_R at the maximum = 0.6265, largest rhobar/rho = 1.5962, stars with a zero = 0
      c_s^2 = 0.700: rho_c,max = 3.4733, rho_R/rhobar_R at the maximum = 0.6438, largest rhobar/rho = 1.5534, stars with a zero = 0
      c_s^2 = 0.800: rho_c,max = 3.2937, rho_R/rhobar_R at the maximum = 0.6588, largest rhobar/rho = 1.5178, stars with a zero = 0
      c_s^2 = 0.900: rho_c,max = 3.1488, rho_R/rhobar_R at the maximum = 0.6721, largest rhobar/rho = 1.4878, stars with a zero = 0
      c_s^2 = 1.000: rho_c,max = 3.0291, rho_R/rhobar_R at the maximum = 0.6840, largest rhobar/rho = 1.4620, stars with a zero = 0
PASS  rho_R/rhobar_R at the maximum mass for c_s^2 = 1: computed 0.6840178343, quoted 0.684
PASS  rho_R/rhobar_R falls monotonically from 1 along all 13 stable branches
PASS  rhobar/rho is largest at the surface in all 780 stable stars
PASS  rhobar/rho < 2 throughout all 780 stable stars, so F < 0
PASS  no stable star with 0.16 <= c_s^2 <= 1 has a zero of G
PASS  bag model (c_s^2 = 1/3) reproduces rho_R/rhobar_R = 0.5639 at the maximum mass: computed 0.563879634, quoted 0.5639
PASS  c_s^2 at which rho_R = rhobar_R/2 at the maximum mass: computed 0.1598552929, quoted 0.160
PASS  c_s^2 = 0.1: rho_R < rhobar_R/2 only in stable stars above 0.9952 of the maximum mass, and the maximum-mass star has a zero
PASS  c_s^2 = 0.15: rho_R < rhobar_R/2 only in stable stars above 0.9999 of the maximum mass, and the maximum-mass star has a zero

check14_selfbound: 11 of 11 checks passed.

===================== check15_realistic.py
Section 6, realistic equations of state: APR4 and SLy in the piecewise-polytropic form of Read,
Lackey, Owen and Friedman, Phys. Rev. D 79, 124032 (2009): the four-piece SLy crust of their Table II
joined to the three-piece core of their Table III (log p1, Gamma1, Gamma2, Gamma3), with dividing
densities 10^14.7 and 10^15 g/cm^3.  Four dimensions, G = c = 1, lengths in km.

  * the maximum masses, 2.188 and 2.048 Msun, and the radii of 1.4 Msun stars, 11.32 and 11.71 km,
    agree to 0.1% with the values Read et al. give for these fits (their tabulated value corrected by
    the percentage error of the fit);
  * two integrators (DOP853 and LSODA) give the same values to all quoted digits;
  * the hypotheses of Theorem 1(ii) fail: in the crust layer around neutron drip the adiabatic index
    of the fit is below 1 and p/rho increases outward there; d ln rho/d ln r increases outward across
    every junction at which the index increases outward;
  * every star from 1.0 Msun to the maximum mass (30 per equation of state) has exactly one zero of G;
  * 1.4 Msun: r0 = 9.86 and 10.15 km, 1.46 and 1.56 km below the surface, rest-mass density 1.14 and
    1.04 times 2.7e14 g/cm^3, enclosed mass 92.4% and 92.0% (APR4 and SLy);
  * maximum-mass stars: r0/R = 0.897 and 0.864, m(r0)/M = 0.914 and 0.884.
The structure equations are integrated in x = ln p, from the centre to p = 1e-10 g/cm^3.


--- APR4: crust-core junction at rho = 1.5119e+14 g/cm^3
PASS  APR4: maximum mass (Msun): computed 2.188039251, quoted 2.188
PASS  APR4: radius of the 1.4 Msun star (km): computed 11.31987373, quoted 11.32
PASS  APR4: M_max and R_1.4 agree with Read et al.'s fit to 0.1%  [-0.048% and -0.047%]
PASS  APR4, 1.4 Msun: exactly one zero
PASS  APR4, 1.4 Msun: r0 (km): computed 9.864746847, quoted 9.86
PASS  APR4, 1.4 Msun: depth R - r0 (km): computed 1.455126878, quoted 1.46
PASS  APR4, 1.4 Msun: rest-mass density at r0 / 2.7e14 g/cm^3: computed 1.139710323, quoted 1.14
PASS  APR4, 1.4 Msun: enclosed mass (%): computed 92.43291768, quoted 92.4
PASS  APR4, 1.4 Msun: LSODA gives the same r0, R and m(r0)/M to all quoted digits  [r0 = 9.86475 vs 9.86475 km]
PASS  APR4, maximum mass: exactly one zero
PASS  APR4, maximum mass: r0/R: computed 0.896923477, quoted 0.897
PASS  APR4, maximum mass: m(r0)/M: computed 0.9144068557, quoted 0.914
PASS  APR4, 1.4 Msun: p/rho increases outward only in the crust piece with Gamma = 0.62223 < 1 (3.78e11 < rho < 2.63e12 g/cm^3)  [pieces where it increases: [2]]
PASS  APR4, 1.4 Msun: d ln rho/d ln r jumps up outward exactly at the 2 junctions inside the star where the index increases outward
PASS  APR4, maximum mass: d ln rho/d ln r jumps up outward exactly at the 3 junctions inside the star where the index increases outward
PASS  APR4: each of 30 stars from 1.0 Msun to the maximum mass has exactly one zero  [zero counts [1]]

--- SLy: crust-core junction at rho = 1.4622e+14 g/cm^3
PASS  SLy: maximum mass (Msun): computed 2.048447151, quoted 2.048
PASS  SLy: radius of the 1.4 Msun star (km): computed 11.70626455, quoted 11.71
PASS  SLy: M_max and R_1.4 agree with Read et al.'s fit to 0.1%  [-0.047% and -0.043%]
PASS  SLy, 1.4 Msun: exactly one zero
PASS  SLy, 1.4 Msun: r0 (km): computed 10.1501771, quoted 10.15
PASS  SLy, 1.4 Msun: depth R - r0 (km): computed 1.556087452, quoted 1.56
PASS  SLy, 1.4 Msun: rest-mass density at r0 / 2.7e14 g/cm^3: computed 1.042300465, quoted 1.04
PASS  SLy, 1.4 Msun: enclosed mass (%): computed 92.02234203, quoted 92.0
PASS  SLy, 1.4 Msun: LSODA gives the same r0, R and m(r0)/M to all quoted digits  [r0 = 10.15018 vs 10.15018 km]
PASS  SLy, maximum mass: exactly one zero
PASS  SLy, maximum mass: r0/R: computed 0.8639771161, quoted 0.864
PASS  SLy, maximum mass: m(r0)/M: computed 0.8836711717, quoted 0.884
PASS  SLy, 1.4 Msun: p/rho increases outward only in the crust piece with Gamma = 0.62223 < 1 (3.78e11 < rho < 2.63e12 g/cm^3)  [pieces where it increases: [2]]
PASS  SLy, 1.4 Msun: d ln rho/d ln r jumps up outward exactly at the 3 junctions inside the star where the index increases outward
PASS  SLy, maximum mass: d ln rho/d ln r jumps up outward exactly at the 4 junctions inside the star where the index increases outward
PASS  SLy: each of 30 stars from 1.0 Msun to the maximum mass has exactly one zero  [zero counts [1]]

check15_realistic: 32 of 32 checks passed.



==> anc/zero_surface/python/run_all.py <==
"""Run every check of the paper in turn and print a one-line summary for each.

    python3 run_all.py            (about a minute; the full output is also written to results.txt)
"""
import subprocess
import sys
import os
import time

SCRIPTS = ["check01_invariant.py", "check02_integral.py", "check03_scalar.py", "check04_newtonian.py",
           "check05_polytropes.py", "check06_models.py", "check07_higher.py", "check08_quark.py",
           "check14_selfbound.py", "check15_realistic.py"]

here = os.path.dirname(os.path.abspath(__file__))
log = open(os.path.join(here, "results.txt"), "w")
total_ok = total = 0
for name in SCRIPTS:
    t0 = time.time()
    out = subprocess.run([sys.executable, os.path.join(here, name)], capture_output=True, text=True, cwd=here)
    text = out.stdout + out.stderr
    log.write(f"===================== {name}\n{text}\n")
    lines = [l for l in text.splitlines() if l.startswith(("PASS", "FAIL"))]
    ok = sum(l.startswith("PASS") for l in lines)
    total_ok += ok
    total += len(lines)
    status = "ok" if (ok == len(lines) and out.returncode == 0 and lines) else "CHECK THE LOG"
    print(f"{name:24s} {ok:3d} of {len(lines):3d} passed   ({time.time() - t0:5.1f} s)   {status}")
    for l in lines:
        if l.startswith("FAIL"):
            print("    " + l)
    if out.returncode != 0:
        print("    the script stopped with an error; see results.txt")
log.close()
print(f"\nAll checks: {total_ok} of {total} passed.  Full output in results.txt")


==> anc/zero_surface/python/stars.py <==
"""Stellar models used in Section 6 (units G = c = 1).

  polytrope(D, n, sigma)  Tooper polytrope p = K rho^(1+1/n), rho the total energy density, in D
                          dimensions, with rho_c = 1 and sigma = p_c/rho_c, so rho = theta^n and
                          p = sigma theta^(n+1); TOV integrated outward from the regular-centre series.
  prescribed(rho, m, R)   four-dimensional star with a given density and mass function (Tolman VII,
                          Finch-Skea, uniform density); TOV integrated inward from p(R) = 0.
  bag(rho_c)              MIT bag model p = (rho - 4B)/3 in units 4B = 1, so rho(R) = 1.

The D-dimensional equations are those of eq. (3) and of the lapse equation checked symbolically in
check01:  rhobar = (D-1) M/r^(D-1) with M' = r^(D-2) rho,  u = 16 pi r^2 rhobar/((D-2)(D-1)),
Z = 1 - u,  (ln y)' = nu'/2 = (16 pi p r^2 + (D-2)(D-3) u)/(2 (D-2) r Z),  p' = -(rho + p) nu'/2.
"""
import numpy as np
from math import gamma, pi
from scipy.integrate import solve_ivp
from scipy.optimize import brentq

PI = pi


def Omega(D):
    """Area of the unit (D-2)-sphere."""
    return 2*PI**((D - 1)/2)/gamma((D - 1)/2)


def c_D(D):
    return 256*PI**2*(D - 3)/(D - 1)


def k_D(D):
    return 2*(D - 1)/(D - 2)


def gb_eq3(D, rho, rhobar, p):
    """Eq. (4)."""
    return c_D(D)*((rhobar - rho)**2 - rho*(rho + k_D(D)*p))


def zeros(f, a, b, npts=4000):
    """Zeros of f on [a, b]: sign changes on a grid of npts intervals, then Brent's method."""
    xs = np.linspace(a, b, npts + 1)
    vs = f(xs)
    idx = np.nonzero(np.sign(vs[:-1])*np.sign(vs[1:]) < 0)[0]
    return [brentq(lambda x: float(f(np.array([x]))[0]), xs[i], xs[i + 1], xtol=1e-15, rtol=1e-15) for i in idx]


class Polytrope:
    def __init__(self, D, n, sigma, rtol=1e-11, atol=1e-14, rmax=400.0, r0=1e-6, method='DOP853'):
        self.D, self.n, self.sigma, self.r0 = D, n, sigma, r0
        cD, kD = c_D(D), k_D(D)

        # The mean density rhobar is integrated directly, rhobar' = (D-1)(rho - rhobar)/r: it is of order
        # one everywhere, whereas the mass integral is of order r^(D-1) near the centre and would be
        # swamped there by any absolute tolerance.
        def rhs(r, Y):
            rb, th, ly, J, K = Y
            thp = th if th > 0 else 0.0
            rho, p = thp**n, sigma*thp**(n + 1)
            u = 16*PI*r**2*rb/((D - 2)*(D - 1))
            Zr = 1 - u
            nup = (16*PI*p*r**2 + (D - 2)*(D - 3)*u)/((D - 2)*r*Zr)
            yv = np.exp(ly)
            G = cD*((rb - rho)**2 - rho*(rho + kD*p))
            return [(D - 1)*(rho - rb)/r, -(1 + sigma*thp)*nup/(2*sigma*(n + 1)), nup/2,
                    r**(D - 4)*u**2*(rho + p)*yv/Zr**1.5,          # integrand of the charge integral of the companion Letter, unnormalised lapse
                    G*yv*r**(D - 2)/np.sqrt(Zr)]                   # integrand of eq. (10), unnormalised lapse
        # regular-centre series: theta = 1 - alpha r^2, rho = 1 - n alpha r^2, rhobar = 1 - n alpha (D-1)/(D+1) r^2
        alpha = (1 + sigma)*8*PI*(sigma + (D - 3)/(D - 1))/(2*(D - 2)*sigma*(n + 1))
        y0 = [1 - n*alpha*(D - 1)/(D + 1)*r0**2, 1 - alpha*r0**2, 0.0, 0.0, 0.0]
        ev = lambda r, Y: Y[1]
        ev.terminal, ev.direction = True, -1
        # the two integrals start at zero, so they get a much smaller absolute tolerance
        sol = solve_ivp(rhs, [r0, rmax], y0, method=method, events=ev, rtol=rtol,
                        atol=[atol, atol, atol, 1e-6*atol, 1e-6*atol], dense_output=True)
        if not sol.t_events[0].size:
            raise RuntimeError("no surface found: increase rmax")
        self.sol, self.rhs = sol, rhs
        self.R = sol.t_events[0][0]
        rbR, th, ly, J, K = sol.y_events[0][0]
        self.Mtot = rbR*self.R**(D - 1)/(D - 1)             # int_0^R s^(D-2) rho ds
        self.uR = 16*PI*self.R**2*rbR/((D - 2)*(D - 1))
        self.ZR = 1 - self.uR
        self.c = np.sqrt(self.ZR)/np.exp(ly)              # lapse normalisation, y(R) = sqrt(Z(R))
        self.mu = self.uR*self.R**(D - 3)                  # Z = y^2 = 1 - mu/r^(D-3) outside
        self.compactness = self.uR                          # 2M/R in four dimensions
        Om = Omega(D)
        self.I_ext = Om*(D - 2)**2*(D - 3)*self.mu**2/self.R**(D - 1)
        self.I_D = -8*PI*(D - 3)*(D - 4)*Om*self.c*J        # I_inf from the charge integral of the companion Letter
        self.I_interior_direct = Om*self.c*K               # eq. (10) at r = R by direct integration
        self.I_total_direct = self.I_interior_direct + self.I_ext

    def state(self, r):
        D, n, s = self.D, self.n, self.sigma
        rb, th, ly, J, K = self.sol.sol(r)
        thp = np.clip(th, 0, None)
        rho, p = thp**n, s*thp**(n + 1)
        u = 16*PI*r**2*rb/((D - 2)*(D - 1))
        return dict(M=rb*r**(D - 1)/(D - 1), theta=th, rho=rho, p=p, rhobar=rb, u=u, Z=1 - u, y=self.c*np.exp(ly))

    def G(self, r):
        st = self.state(r)
        return gb_eq3(self.D, st['rho'], st['rhobar'], st['p'])

    def zeros(self, npts=4000):
        return zeros(self.G, 10*self.r0, self.R*(1 - 1e-9), npts)

    def mass_fraction(self, r):
        return self.state(r)['M']/self.Mtot


class Prescribed:
    """Four-dimensional star with given rho(r), drho/dr and m(r); TOV integrated inward from p(R) = 0."""

    def __init__(self, rho, drho, m, R, rtol=1e-12, atol=1e-16):
        self.rho, self.drho, self.m, self.R = rho, drho, m, R
        self.M = m(R)
        self.compactness = 2*self.M/R

        def rhs(r, Y):
            p, ly = Y
            q = (m(r) + 4*PI*r**3*p)/(r*(r - 2*m(r)))
            return [-(rho(r) + p)*q, q]
        self.rhs = rhs
        self.sol = solve_ivp(rhs, [R, 1e-6*R], [0.0, 0.5*np.log(1 - 2*self.M/R)], method='DOP853',
                             rtol=rtol, atol=atol, dense_output=True)
        self.r0 = 1e-6*R

    def state(self, r):
        p, ly = self.sol.sol(r)
        mm = self.m(r)
        return dict(rho=self.rho(r), p=p, rhobar=3*mm/(4*PI*r**3), m=mm, Z=1 - 2*mm/r, y=np.exp(ly))

    def G(self, r):
        st = self.state(r)
        return gb_eq3(4, st['rho'], st['rhobar'], st['p'])

    def zeros(self, npts=4000):
        return zeros(self.G, 10*self.r0, self.R*(1 - 1e-9), npts)

    def sound_speed2(self, r):
        p = self.sol.sol(r)[0]
        dp = np.array([self.rhs(ri, [pi_, 0.0])[0] for ri, pi_ in zip(np.atleast_1d(r), np.atleast_1d(p))])
        return dp/self.drho(r)


def tolman_vii(compactness):
    R = np.sqrt(compactness*15/(16*PI))                    # rho_c = 1, 2M/R = 16 pi R^2/15
    return Prescribed(lambda r: 1 - (r/R)**2, lambda r: -2*r/R**2,
                      lambda r: 4*PI/3*r**3*(1 - 0.6*(r/R)**2), R)


def finch_skea(CR2):
    # C = 1: rho = (3 + w)/(8 pi (1 + w)^2), m = r^3/(2 (1 + w)), w = r^2, so 2M/R = CR^2/(1 + CR^2)
    return Prescribed(lambda r: (3 + r**2)/(8*PI*(1 + r**2)**2),
                      lambda r: (2*r*(1 + r**2) - 4*r*(3 + r**2))/(8*PI*(1 + r**2)**3),
                      lambda r: r**3/(2*(1 + r**2)), np.sqrt(CR2))


def uniform(compactness):
    R = np.sqrt(compactness*3/(8*PI))                       # rho = 1, 2M/R = 8 pi R^2/3
    return Prescribed(lambda r: np.ones_like(np.asarray(r, dtype=float)), lambda r: np.zeros_like(np.asarray(r, dtype=float)),
                      lambda r: 4*PI/3*r**3, R)


class Bag:
    """MIT bag model p = (rho - 4B)/3 with 4B = 1; four dimensions."""

    def __init__(self, rhoc, rtol=1e-11, atol=1e-14, r0=1e-6):
        def rhs(r, Y):
            m, p = Y
            rho = 3*p + 1
            return [4*PI*r**2*rho, -(rho + p)*(m + 4*PI*r**3*p)/(r*(r - 2*m))]
        ev = lambda r, Y: Y[1]
        ev.terminal, ev.direction = True, -1
        self.sol = solve_ivp(rhs, [r0, 50], [4*PI*r0**3*rhoc/3, (rhoc - 1)/3], method='DOP853', events=ev,
                             rtol=rtol, atol=atol, dense_output=True)
        self.rhs, self.rhoc = rhs, rhoc
        self.R = self.sol.t_events[0][0]
        self.M = self.sol.y_events[0][0][0]
        self.compactness = 2*self.M/self.R
        self.surface_ratio = 1/(3*self.M/(4*PI*self.R**3))   # rho_R/rhobar_R with rho_R = 1

    def state(self, r):
        m, p = self.sol.sol(r)
        return dict(m=m, p=p, rho=3*p + 1, rhobar=3*m/(4*PI*r**3))


# ---------------------------------------------------------------------------------------------------
# Polytropic sequences at fixed K (Section 6).  With rho_c = 1 the runs are labelled by sigma = p_c/rho_c,
# which at fixed K is K rho_c^(1/n); since lengths scale as rho_c^(-1/2), the mass parameter at fixed K
# is mu_K(sigma) = mu(sigma) sigma^(-n(D-3)/2) up to a constant, and u_R and delta_D do not change.

def mass_at_fixed_K(st):
    return st.mu*st.sigma**(-st.n*(st.D - 3)/2)


def _refine_max(f, s_lo, s_hi):
    """Maximise f on [s_lo, s_hi] in log sigma by bounded Brent minimisation of -f."""
    from scipy.optimize import minimize_scalar
    res = minimize_scalar(lambda ls: -f(np.exp(ls)), bounds=(np.log(s_lo), np.log(s_hi)), method='bounded',
                          options=dict(xatol=1e-9))
    return float(np.exp(res.x))


def first_mass_maximum(D, n, npts=30):
    """First maximum of the mass at fixed K along sigma in [1e-3, n/(n+1)]; returns (sigma, Polytrope)."""
    sig = np.geomspace(1e-3, n/(n + 1), npts)
    f = lambda x: mass_at_fixed_K(Polytrope(D, n, x))
    m = [f(s) for s in sig]
    k = next((i for i in range(npts - 1) if m[i] > m[i + 1]), None)      # first decrease on the grid
    if k is not None:
        lo, hi = sig[max(k - 1, 0)], sig[k + 1]
    elif f(sig[-1]*(1 - 1e-4)) > m[-1]:                                  # maximum between the last two points
        lo, hi = sig[-2], sig[-1]
    else:                                                                # mass increases to the causal end
        return None, None
    s = _refine_max(f, lo, hi)
    return s, Polytrope(D, n, s)


def compactness_maximum(D, n, npts=30):
    """Maximum of u_R along sigma in [1e-3, n/(n+1)]: the causal end, or a refined interior maximum."""
    sig = np.geomspace(1e-3, n/(n + 1), npts)
    u = [Polytrope(D, n, s).uR for s in sig]
    k = int(np.argmax(u))
    if k == npts - 1:
        return sig[-1], Polytrope(D, n, sig[-1])
    s = _refine_max(lambda x: Polytrope(D, n, x).uR, sig[k - 1], sig[k + 1])
    return s, Polytrope(D, n, s)


==> anc/zero_surface/python/symbolic.py <==
"""Symbolic curvature of the static spherically symmetric metric used in the paper,

    ds^2 = y(r)^2 dt^2 - dr^2/Z(r) - r^2 dOmega_{D-2}^2          (eq. 2)

and of the Riemannian metric of its static slices, gamma = dr^2/Z + r^2 dOmega_{D-2}^2.

Everything is computed from the metric by brute force: Christoffel symbols, the Riemann tensor,
and then the invariants.  The angles are kept symbolic while derivatives are taken and are then
set to fixed values (pi/3 by default); the invariants do not depend on them, and the scripts
confirm this by repeating each check at a second set of angles.
"""
import sympy as sp

r = sp.Symbol('r', positive=True)
t = sp.Symbol('t')
y = sp.Function('y')(r)
Z = sp.Function('Z')(r)

# plain symbols for y, y', y'', Z, Z', Z'' used to simplify the final expressions
Y0, Y1, Y2, Z0, Z1, Z2 = sp.symbols('Y0 Y1 Y2 Z0 Z1 Z2', real=True)
Z0p = sp.Symbol('Z0', positive=True)


def to_symbols(expr):
    """Replace y(r), Z(r) and their first two derivatives by the symbols Y0..Z2."""
    expr = expr.subs({y.diff(r, 2): Y2, Z.diff(r, 2): Z2})
    expr = expr.subs({y.diff(r): Y1, Z.diff(r): Z1})
    return expr.subs({y: Y0, Z: Z0p})


def _angles(D):
    return sp.symbols(f'th1:{D - 1}', positive=True)


def _sphere_factors(D, th):
    """Diagonal entries r^2, r^2 sin^2 th1, r^2 sin^2 th1 sin^2 th2, ... of the (D-2)-sphere part."""
    f = [r**2]
    for k in range(1, D - 2):
        f.append(f[-1]*sp.sin(th[k - 1])**2)
    return f


def curvature(gdiag, X, angle_subs):
    """Brute-force curvature of a diagonal metric diag(gdiag) in coordinates X.
    Returns the inverse-metric diagonal, the Ricci tensor diagonal R_aa, the Ricci scalar, the
    Kretschmann scalar R_abcd R^abcd, R_ab R^ab and the Gauss-Bonnet combination, all with the
    angles set to angle_subs after differentiation."""
    n = len(X)
    g = list(gdiag)
    gi = [1/ga for ga in g]
    # Christoffel symbols Gamma^a_{bc} of a diagonal metric
    Gam = [[[0]*n for _ in range(n)] for _ in range(n)]
    for a in range(n):
        for b in range(n):
            for c in range(b, n):
                val = 0
                if a == b:
                    val += sp.diff(g[a], X[c])
                if a == c:
                    val += sp.diff(g[a], X[b])
                if b == c:
                    val -= sp.diff(g[b], X[a])
                val = gi[a]*val/2
                Gam[a][b][c] = Gam[a][c][b] = val
    # Riemann tensor R^a_{bcd} = d_c Gam^a_{db} - d_d Gam^a_{cb} + Gam^a_{ce} Gam^e_{db} - Gam^a_{de} Gam^e_{cb}
    Rm = {}
    for a in range(n):
        for b in range(n):
            for c in range(n):
                for d in range(c + 1, n):
                    val = sp.diff(Gam[a][d][b], X[c]) - sp.diff(Gam[a][c][b], X[d])
                    val += sum(Gam[a][c][e]*Gam[e][d][b] - Gam[a][d][e]*Gam[e][c][b] for e in range(n))
                    if val != 0:
                        Rm[(a, b, c, d)] = val.subs(angle_subs)
    gS = [ga.subs(angle_subs) for ga in g]
    giS = [1/ga for ga in gS]
    # Kretschmann: R_abcd R^abcd = sum (R^a_bcd)^2 g_aa g^bb g^cc g^dd, factor 2 for d < c
    K = 2*sum(v**2*gS[a]*giS[b]*giS[c]*giS[d] for (a, b, c, d), v in Rm.items())
    # Ricci tensor R_bd = R^a_{bad}; the metric is diagonal and so is Ricci
    Ric = [0]*n
    for (a, b, c, d), v in Rm.items():
        if a == c and b == d:
            Ric[b] += v
        if a == d and b == c:
            Ric[b] -= v          # R^a_{b d a} = -R^a_{b a d}
    Rs = sum(giS[b]*Ric[b] for b in range(n))
    Ric2 = sum((giS[b]*Ric[b])**2 for b in range(n))
    GB = K - 4*Ric2 + Rs**2
    return giS, Ric, Rs, K, Ric2, GB


def spacetime(D, angle=sp.pi/3):
    """Curvature of the spacetime metric (2) in D dimensions."""
    th = _angles(D)
    sph = _sphere_factors(D, th)
    gdiag = [y**2, -1/Z] + [-f for f in sph]
    subs = {a: angle for a in th}
    gi, Ric, Rs, K, Ric2, GB = curvature(gdiag, [t, r, *th], subs)
    # mixed Einstein tensor components G^t_t, G^r_r, G^th1_th1
    Gtt = gi[0]*Ric[0] - Rs/2
    Grr = gi[1]*Ric[1] - Rs/2
    Gthth = gi[2]*Ric[2] - Rs/2
    weyl2 = K - 4*Ric2/(D - 2) + 2*Rs**2/((D - 1)*(D - 2))
    return dict(GB=GB, Gtt=Gtt, Grr=Grr, Gthth=Gthth, Ricci=Rs, Weyl2=weyl2, Kretschmann=K)


def slice_metric(D, angle=sp.pi/3):
    """Curvature of the Riemannian slice metric gamma = dr^2/Z + r^2 dOmega_{D-2}^2."""
    th = _angles(D)
    sph = _sphere_factors(D, th)
    gdiag = [1/Z] + sph
    subs = {a: angle for a in th}
    gi, Ric, Rs, K, Ric2, GB = curvature(gdiag, [r, *th], subs)
    Grr_mixed = gi[0]*Ric[0] - Rs/2
    return dict(GB=GB, Grr_mixed=Grr_mixed)


def simplify_zero(expr):
    """True if expr vanishes identically (as a function of r, y, Z and their derivatives)."""
    e = sp.radsimp(sp.together(to_symbols(sp.expand(expr))))
    e = sp.simplify(sp.cancel(e))
    return e == 0

